Skeletal mechanism generation for surrogate fuels using directed relation graph with error propagation and sensitivity analysis

A novel implementation for the skeletal reduction of large detailed reaction mechanisms using the directed relation graph with error propagation and sensitivity analysis (DRGEPSA) is developed and presented with examples for three hydrocarbon components, n-heptane, iso-octane, and n-decane, relevant to surrogate fuel development. DRGEPSA integrates two previously developed methods, directed relation graph-aided sensitivity analysis (DRGASA) and directed relation graph with error propagation (DRGEP), by first applying DRGEP to efficiently remove many unimportant species prior to sensitivity analysis to further remove unimportant species, producing an optimally small skeletal mechanism for a given error limit. It is illustrated that the combination of the DRGEP and DRGASA methods allows the DRGEPSA approach to overcome the weaknesses of each, specifically that DRGEP cannot identify all unimportant species and that DRGASA shields unimportant species from removal. Skeletal mechanisms for n-heptane and iso-octane generated using the DRGEP, DRGASA, and DRGEPSA methods are presented and compared to illustrate the improvement of DRGEPSA. From a detailed reaction mechanism for n-alkanes covering n-octane to n-hexadecane with 2115 species and 8157 reactions, two skeletal mechanisms for n-decane generated using DRGEPSA, one covering a comprehensive range of temperature, pressure, and equivalence ratio conditions for autoignition and the other limited to high temperatures, are presented and validated. The comprehensive skeletal mechanism consists of 202 species and 846 reactions and the high-temperature skeletal mechanism consists of 51 species and 256 reactions. Both mechanisms are further demonstrated to well reproduce the results of the detailed mechanism in perfectly-stirred reactor and laminar flame simulations over a wide range of conditions.

==> anc/ic8h18_drgepsa.txt <==
! skeletal mechanism for iso-octane
! Reference: KE Niemeyer at al, Combustion and Flame 157 (2010) 1760-1770. doi:10.1016/j.combustflame.2009.12.022
! 
elements                                                                        
h c o n                                                                         
end                                                                             
species                                                                         
h               
h2              
o               
o2              
oh              
h2o             
n2              
co              
hco             
co2             
ch3             
ch4             
ho2             
h2o2            
ch2o            
ch3o            
c2h6            
c2h4            
c2h5            
c2h             
c2h2            
c2h3            
ch3oh           
ch2oh           
ch2co           
hcco            
ch3co           
ch3cho          
c3h4-a          
c3h4-p          
c3h6            
ic3h7           
ic4h7           
ic4h8           
tc4h9           
ic4h9           
ic4h10          
ch3coch3        
ch3coch2        
c2h5co          
ac5h10          
neoc5h11        
ch3o2           
ch3o2h          
ch3co2          
c2h3co          
c2h3cho         
c3h5o           
c3h6ooh2-1      
ic3h7o          
ic3h7o2h        
ic3h7o2         
ic4h8o          
ic4h8oh         
io2c4h8oh       
ic4h7o          
ic4h8ooh-io2    
ic4h8o2h-i      
ic4h8o2h-t      
tc4h8o2h-i      
ic4h9o          
tc4h9o          
ic4h9o2h        
tc4h9o2h        
tc4h9o2         
ic4h9o2         
ch3coch2o2      
ch3coch2o2h     
ch3coch2o       
neoc5ketox      
neoc5h11o2      
neoc5h11o       
neoc5h10ooh     
neoc5h10ooh-o2  
c3h5-a          
c3h5-s          
c3h5-t          
c3h3            
c3h2            
ho2cho          
o2cho           
ch2(s)          
ic4ketii        
neoc5ket        
ic4h7ooh        
ic3h5cho        
tc3h6cho        
ic3h7cho        
ic3h6co         
ic4h6oh         
ic3h5co         
ic3h7co         
tc3h6o2cho      
tc3h6o2hco      
ch2cch2oh       
ch3chcoch3      
ch3chco         
ch3chcho        
c2h3chcho       
neoc5h9q2-n     
hoch2o          
hocho           
ic6h11          
tc4h9cho        
tc4h9co         
neoc5h11co      
c4h7cho2-2      
xc7h15          
yc7h15          
xc7h14          
yc7h14          
xc7h13          
yc7h15o2        
pc7h15          
oc7h14          
p-qc7h14o       
ic8h18          
ac8h17          
bc8h17          
cc8h17          
dc8h17          
ic8h15          
ac8h17o2        
bc8h17o2        
cc8h17o2        
dc8h17o2        
ac8h17o2h       
bc8h17o2h       
cc8h17o2h       
dc8h17o2h       
ac8h17o         
bc8h17o         
cc8h17o         
dc8h17o         
ac8h16ooh-b     
ac8h16ooh-c     
bc8h16ooh-c     
bc8h16ooh-a     
bc8h16ooh-d     
cc8h16ooh-a     
dc8h16ooh-b     
ic8eteraa       
ic8eterab       
ic8eterac       
ic8eterbc       
ic8eterbd       
ic8eterdd       
ac8h16ooh-bo2   
bc8h16ooh-co2   
bc8h16ooh-ao2   
bc8h16ooh-do2   
dc8h16ooh-bo2   
ic8ketab        
ic8ketba        
ic8ketbc        
ic8ketbd        
ic8ketdb        
ic3h7coc3h6-t   
tc4h9coc2h4s    
yc7h13ooh-x1    
yc7h13o-x1      
xc7h13o-z       
yc7h13ooh-x2    
yc7h13o-x2      
cc6h11o-b       
end                                                                             
reactions                               cal/mole                                
  ch3+h(+m) = ch4(+m) 2.138e+15  -0.40  0.000E+00                               
           low / 3.310E+30 -4.00 2108. /                                        
     troe/0.0  1.E-15  1.E-15  40./                                             
h2/2/                                                                           
h2o/5/                                                                          
co/2/                                                                           
co2/3/                                                                          
  ch4+h  =  ch3+h2  1.727E+04  3.00  8.224E+03                                  
           rev /  6.610E+02  3.00  7.744E+03 /                                  
  ch4+oh  =  ch3+h2o  1.930E+05  2.40  2.106E+03                                
           rev /  4.820E+02  2.90  1.486E+04 /                                  
  ch4+o  =  ch3+oh  2.130E+06  2.21  6.480E+03                                  
           rev /  3.557E+04  2.21  3.920E+03 /                                  
  c2h6+ch3  =  c2h5+ch4  1.510E-07  6.00  6.047E+03                             
           rev /  9.649E-10  6.56  1.022E+04 /                                  
  hco+oh  =  co+h2o  1.020E+14  0.00  0.000E+00                                 
           rev /  2.896E+15  0.00  1.052E+05 /                                  
  co+oh  =  co2+h  1.400E+05  1.95 -1.347E+03                                   
           rev /  1.568E+07  1.95  2.099E+04 /                                  
  h+o2  =  o+oh  1.970E+14  0.00  1.654E+04                                     
           rev /  1.555E+13  0.00  4.250E+02 /                                  
  o+h2  =  h+oh  5.080E+04  2.67  6.292E+03                                     
           rev /  2.231E+04  2.67  4.197E+03 /                                  
  o+h2o  =  oh+oh  2.970E+06  2.02  1.340E+04                                   
           rev /  3.013E+05  2.02 -3.850E+03 /                                  
  oh+h2  =  h+h2o  2.160E+08  1.51  3.430E+03                                   
           rev /  9.352E+08  1.51  1.858E+04 /                                  
  hco+m  =  h+co+m  1.860E+17  -1.00  1.700E+04                                 
           rev /  6.467E+13  0.00 -4.420E+02 /                                  
  h2o2+oh  =  h2o+ho2  1.000E+12  0.00  0.000E+00                               
           rev /  1.685E+11  0.33  3.146E+04 /                                  
    DUPLICATE                                                                   
 c2h4+o = ch3+hco  1.020E+07   1.88  1.790E+02                                  
           rev / 2.851E+08  1.05 3.177E+04 /                                    
 h+c2h4(+m) = c2h5(+m) 1.081E+12   0.45  1.822E+03                              
           low / 1.112E+34 -5.00 4.448E+03 /                                    
  troe/1.0  1.000E-15  9.500E+01  2.000E+02/                                    
h2/2/                                                                           
h2o/5/                                                                          
co/2/                                                                           
co2/3/                                                                          
 ch3oh(+m) = ch3+oh(+m) 1.900E+16   0.00  9.173E+04                             
           low / 2.95E+44 -7.35 9.546E+04 /                                     
  troe/0.414  279.  5459. 1.00E+10/                                             
h2/2/                                                                           
h2o/16/                                                                         
co/2/                                                                           
co2/3/                                                                          
  c2h6+h  =  c2h5+h2  5.540E+02  3.50  5.167E+03                                
           rev /  1.355E-01  4.06  8.857E+03 /                                  
  ch3oh+ho2  =  ch2oh+h2o2  3.980E+13  0.00  1.940E+04                          
           rev /  3.130E+15  -0.90  1.075E+04 /                                 
  c2h5+o2  =  c2h4+ho2  1.220E+30  -5.76  1.010E+04                             
           rev /  1.259E+30  -5.63  2.231E+04 /                                 
  c2h6+oh  =  c2h5+h2o  5.125E+06  2.06  8.550E+02                              
           rev /  1.010E+07  2.06  2.298E+04 /                                  
  c2h6+o  =  c2h5+oh  1.130E+14  0.00  7.850E+03                                
           rev /  2.080E+13  0.00  1.272E+04 /                                  
  ch3+ho2  =  ch3o+oh  1.100E+13  0.00  0.000E+00                               
           rev /  4.780E+14  -0.35  2.455E+04 /                                 
  co+ho2  =  co2+oh  3.010E+13  0.00  2.300E+04                                 
           rev /  6.435E+15  -0.33  8.461E+04 /                                 
 ch3+ch3(+m) = c2h6(+m) 9.214E+16  -1.17  6.358E+02                             
           low / 1.135E+36 -5.246 1.705E+03 /                                   
 troe/0.405 1120. 69.6 1.e+15/                                                  
h2/2/                                                                           
h2o/5/                                                                          
co/2/                                                                           
co2/3/                                                                          
 h2o+m = h+oh+m 1.837E+27 -3.00  1.226E+05                                      
               rev/ 2.250E+22 -2.00  0.000E+00 /                                
h2/2.5/                                                                         
h2o/12/                                                                         
co/1.9/                                                                         
co2/3.8/                                                                        
 h+o2(+m) = ho2(+m) 1.475E+12 0.60  0.000E+00                                   
               low/ 3.500E+16 -0.41 -1.1160E+03 /                               
 troe/5.0000E-01  1.0000E-30  1.0000E+30 1.00E+10/                              
h2/2.5/                                                                         
h2o/12/                                                                         
co/1.9/                                                                         
co2/3.8/                                                                        
 co+o(+m) = co2(+m) 1.800E+10  0.00  2.384E+03                                  
               low/ 1.350E+24 -2.788  4191. /                                   
h2/2.5/                                                                         
h2o/12/                                                                         
co/1.9/                                                                         
co2/3.8/                                                                        
  co+o2  =  co2+o  1.068E-15  7.13  1.332E+04                                   
           rev /  9.444E-15  7.13  1.954E+04 /                                  
  hco+h  =  co+h2  7.340E+13  0.00  0.000E+00                                   
           rev /  4.813E+14  0.00  9.000E+04 /                                  
  hco+o  =  co+oh  3.020E+13  0.00  0.000E+00                                   
           rev /  8.697E+13  0.00  8.790E+04 /                                  
  ch2o+m  =  hco+h+m  6.283E+29  -3.57  9.320E+04                               
           rev /  2.660E+24  -2.57  4.270E+02 /                                 
  ch2o+oh  =  hco+h2o  3.430E+09  1.18 -4.470E+02                               
           rev /  1.186E+09  1.18  2.938E+04 /                                  
  ch2o+h  =  hco+h2  9.334E+08  1.50  2.976E+03                                 
           rev /  7.453E+07  1.50  1.765E+04 /                                  
  ch2o+o  =  hco+oh  4.160E+11  0.57  2.762E+03                                 
           rev /  1.459E+10  0.57  1.534E+04 /                                  
  ch3+oh  =  ch2o+h2  2.250E+13  0.00  4.300E+03                                
           rev /  6.756E+14  0.00  7.603E+04 /                                  
  ch3+o  =  ch2o+h  8.000E+13  0.00  0.000E+00                                  
           rev /  1.055E+15  0.00  6.963E+04 /                                  
  ch3+o2  =  ch3o+o  1.995E+18  -1.57  2.921E+04                                
           rev /  3.585E+18  -1.59 -1.631E+03 /                                 
  ch2o+ch3  =  hco+ch4  3.636E-06  5.42  9.980E+02                              
           rev /  7.584E-06  5.42  1.615E+04 /                                  
  hco+ch3  =  ch4+co  1.210E+14  0.00  0.000E+00                                
           rev /  2.073E+16  0.00  9.048E+04 /                                  
 ch3o(+m) = ch2o+h(+m)  5.450E+13   0.00  1.350E+04                             
                low / 2.344E+25 -2.7  3.060E+04 /                               
 c2h4(+m) = c2h2+h2(+m)  1.800E+13   0.00  7.600E+04                            
           low / 1.500E+15 0.00 5.5443E+04 /                                    
  ho2+o  =  oh+o2  3.250E+13  0.00  0.000E+00                                   
           rev /  7.857E+14  -0.33  5.539E+04 /                                 
  hco+ho2  =  ch2o+o2  2.974E+10  0.33 -3.861E+03                               
           rev /  2.050E+13  0.00  3.895E+04 /                                  
  ch3o+o2  =  ch2o+ho2  5.500E+10  0.00  2.424E+03                              
           rev /  1.318E+09  0.35  3.139E+04 /                                  
  ch3+ho2  =  ch4+o2  3.600E+12  0.00  0.000E+00                                
           rev /  5.177E+15  -0.33  5.796E+04 /                                 
  hco+o2  =  co+ho2  7.580E+12  0.00  4.100E+02                                 
           rev /  9.029E+11  0.33  3.293E+04 /                                  
  ho2+h  =  oh+oh  7.080E+13  0.00  3.000E+02                                   
           rev /  1.352E+14  -0.33  3.957E+04 /                                 
  ho2+h  =  h2+o2  1.660E+13  0.00  8.200E+02                                   
           rev /  9.138E+14  -0.33  5.830E+04 /                                 
  ho2+oh  =  h2o+o2  2.890E+13  0.00 -5.000E+02                                 
           rev /  6.888E+15  -0.33  7.214E+04 /                                 
  h2o2+o2  =  ho2+ho2  5.942E+17  -0.66  5.315E+04                              
           rev /  4.200E+14  0.00  1.198E+04 /                                  
    DUPLICATE                                                                   
 oh+oh(+m) = h2o2(+m) 1.236E+14   -.37  0.000E+00                               
           low / 3.041E+30 -4.63 2049. /                                        
 troe /0.47 100. 2000. 1.0e+15/                                                 
h2/2.5/                                                                         
h2o/12/                                                                         
co/1.9/                                                                         
co2/3.8/                                                                        
 h2o2+h = h2o+oh 2.410E+13 0.00 3.970E+03                                       
           rev / 7.750E+12 0.00 7.471E+04 /                                     
 ch4+ho2 = ch3+h2o2 3.420E+11 0.00 1.929E+04                                    
           rev / 3.365E+11 -0.33 2.502E+03 /                                    
 ch2o+ho2 = hco+h2o2 5.820E-03 4.53 6.557E+03                                   
           rev / 1.194E-02 4.20 4.921E+03 /                                     
  oh+m = o+h+m  3.909E+22  -2.00  1.053E+05                                     
        rev /  4.720E+18  -1.00  0.000E+00 /                                    
h2/2.5/                                                                         
h2o/12/                                                                         
co/1.9/                                                                         
co2/3.8/                                                                        
  o2+m  =  o+o+m  6.473E+20  -1.50  1.215E+05                                   
           rev /  6.170E+15  -0.50  0.000E+00 /                                 
h2/2.5/                                                                         
h2o/12/                                                                         
co/1.9/                                                                         
co2/3.8/                                                                        
 h2+m = h+h+m 4.570E+19 -1.40  1.044E+05                                        
               rev/ 2.423E+15 -0.40 -3.040E+03 /                                
h2/2.5/                                                                         
h2o/12/                                                                         
co/1.9/                                                                         
co2/3.8/                                                                        
 c2h3+h(+m) = c2h4(+m) 6.100E+12 0.27  2.800E+02                                
              low / 9.800E+29 -3.86 3.320E+03 /                                 
 troe /0.782 208. 2663. 6095./                                                  
 c2h5+c2h3 = c2h4+c2h4 3.000E+12 0.00  0.000E+00                                
               rev/ 4.820E+14 0.00  7.153E+04 /                                 
 c2h2+h(+m) = c2h3(+m) 3.110E+11   0.58  2.589E+03                              
               low/ 2.254E+40 -7.269  6577. /                                   
  troe/ 1.0 1.e-15 675. 1.e+15/                                                 
h2/2/                                                                           
h2o/5/                                                                          
co/2/                                                                           
co2/3/                                                                          
  c2h4+h  =  c2h3+h2  8.420E-03  4.62  2.583E+03                                
           rev /  5.723E-01  3.79  3.233E+03 /                                  
  c2h4+oh  =  c2h3+h2o  2.020E+13  0.00  5.955E+03                              
           rev /  1.015E+13  0.00  2.022E+04 /                                  
  c2h3+o2  =  c2h2+ho2  5.190E-15  -1.26  3.310E+03                             
           rev /  2.727E-16  -0.93  1.140E+04 /                                 
           DUPLICATE                                                            
  c2h2+m  =  c2h+h+m  4.200E+16  0.00  1.070E+05                                
           rev /  7.130E+07  2.08 -2.891E+04 /                                  
  c2h2+o2  =  hcco+oh  2.000E+08  1.50  3.010E+04                               
           rev /  2.232E+05  1.50  2.540E+04 /                                  
  c2h2+oh  =  c2h+h2o  3.370E+07  2.00  1.400E+04                               
           rev /  4.671E+03  3.08  6.850E+02 /                                  
  o+c2h2  =  c2h+oh  3.160E+15  -0.60  1.500E+04                                
           rev /  4.443E+10  0.48 -1.557E+04 /                                  
  c2h+o2  =  hco+co  2.410E+12  0.00  0.000E+00                                 
           rev /  1.328E+16  -1.08  1.541E+05 /                                 
  ch3oh+oh  =  ch2oh+h2o  7.100E+06  1.80 -5.960E+02                            
           rev /  3.293E+01  3.46  2.272E+04 /                                  
  ch3oh+h  =  ch3o+h2  3.600E+12  0.00  6.095E+03                               
           rev /  7.467E+12  -0.02  7.825E+03 /                                 
  ch3oh+h  =  ch2oh+h2  1.440E+13  0.00  6.095E+03                              
           rev /  1.543E+07  1.66  1.425E+04 /                                  
  ch3oh+ch3  =  ch2oh+ch4  3.190E+01  3.17  7.172E+03                           
           rev /  8.927E-04  4.83  1.581E+04 /                                  
  ch3oh+o  =  ch2oh+oh  3.880E+05  2.50  3.080E+03                              
           rev /  4.960E+03  2.50  8.781E+03 /                                  
  ch2oh+o2  =  ch2o+ho2  3.810E+06  2.00  1.641E+03                             
           rev /  1.768E+11  0.67  2.418E+04 /                                  
 ch2oh(+m) = ch2o+h(+m) 2.800E+14  -0.73  3.282E+04                             
           low / 6.010E+33 -5.39 3.620E+04 /                                    
      troe/ 0.96 67.6 1855. 7543./                                              
 c2h3+o2 = c2h2+ho2 2.120E-06 6.00 9.484E+03                                    
           rev / 1.114E-07 6.33 1.757E+04 /                                     
           DUPLICATE                                                            
  h2o2+o  =  oh+ho2  9.550E+06  2.00  3.970E+03                                 
           rev /  2.541E+07  1.68  1.985E+04 /                                  
  c2h2+o  =  hcco+h  1.430E+07  2.00  1.900E+03                                 
           rev /  2.021E+05  2.00  1.331E+04 /                                  
  c2h2+oh  =  ch2co+h  2.190E-04  4.50 -1.000E+03                               
           rev /  2.161E-03  4.50  1.967E+04 /                                  
  ch2co+h  =  ch3+co  1.100E+13  0.00  3.400E+03                                
           rev /  2.400E+12  0.00  4.020E+04 /                                  
  ch2co+o  =  hcco+oh  1.000E+13  0.00  8.000E+03                               
           rev /  1.432E+10  0.00 -1.255E+03 /                                  
  ch2co+oh  =  hcco+h2o  1.000E+13  0.00  2.000E+03                             
           rev /  1.412E+11  0.00  9.995E+03 /                                  
  ch2co+h  =  hcco+h2  2.000E+14  0.00  8.000E+03                               
           rev /  6.522E+11  0.00  8.400E+02 /                                  
  hcco+oh  =  hco+hco  1.000E+13  0.00  0.000E+00                               
           rev /  4.820E+13  0.00  4.036E+04 /                                  
  hcco+h  =  ch2(s)+co  1.100E+14  0.00  0.000E+00                              
           rev /  6.660E+13  0.00  3.926E+04 /                                  
  hcco+o  =  h+co+co  8.000E+13  0.00  0.000E+00                                
           rev /  0.000E+00  0.00  0.000E+00 /                                  
  c2h6+o2  =  c2h5+ho2  4.000E+13  0.00  5.090E+04                              
           rev /  3.000E+11  0.00  0.000E+00 /                                  
  c2h6+ho2  =  c2h5+h2o2  1.700E+13  0.00  2.046E+04                            
           rev /  1.069E+11  0.24  7.842E+03 /                                  
  ch3+c2h3  =  ch4+c2h2  3.920E+11  0.00  0.000E+00                             
           rev /  2.962E+13  0.00  6.605E+04 /                                  
  ch3+c2h5  =  ch4+c2h4  1.950E+13  -0.50  0.000E+00                            
           rev /  2.895E+16  -0.70  7.017E+04 /                                 
  ch3oh+ch2o  =  ch3o+ch3o  3.835E+13  0.05  8.472E+04                          
           rev /  6.030E+13  0.00  0.000E+00 /                                  
  ch2o+ch3o  =  ch3oh+hco  1.150E+11  0.00  1.280E+03                           
           rev /  3.020E+11  0.00  1.816E+04 /                                  
  ch4+ch3o  =  ch3+ch3oh  1.570E+11  0.00  8.842E+03                            
           rev /  1.046E+09  0.00  5.000E+04 /                                  
  c2h6+ch3o  =  c2h5+ch3oh  3.000E+11  0.00  7.000E+03                          
           rev /  1.714E+10  0.00  5.000E+04 /                                  
  c2h3+h  =  c2h2+h2  2.000E+13  0.00  2.500E+03                                
           rev /  1.331E+13  0.00  6.808E+04 /                                  
  ch3o+ch3oh  =  ch2oh+ch3oh  3.000E+11  0.00  4.074E+03                        
           rev /  1.549E+05  1.68  1.050E+04 /                                  
  ch3oh+oh  =  ch3o+h2o  1.000E+06  2.10  4.967E+02                             
           rev /  8.981E+06  2.08  1.738E+04 /                                  
  c2h5+h  =  ch3+ch3  3.610E+13  0.00  0.000E+00                                
           rev /  5.446E+16  -1.03  1.698E+04 /                                 
  c2h3+o2  =  ch2o+hco  1.700E+29  -5.31  6.500E+03                             
           rev /  1.657E+29  -5.31  9.305E+04 /                                 
  c2h6  =  c2h5+h  2.783E+21  -1.56  1.038E+05                                  
           rev /  3.610E+13  0.00  0.000E+00 /                                  
  c2h4+ch3  =  c2h3+ch4  6.620E+00  3.70  9.500E+03                             
           rev /  1.440E+00  4.02  5.472E+03 /                                  
 ch3co(+m) = ch3+co(+m) 3.000E+12 0.00 1.672E+04                                
           low / 1.200E+15  0.00 1.2518E+04 /                                   
  ch3cho  =  ch3+hco  2.614E+15  0.15  8.055E+04                                
           rev /  2.000E+13  0.00  0.000E+00 /                                  
  ch3cho+o2  =  ch3co+ho2  3.010E+13  0.00  3.915E+04                           
           rev /  8.552E+10  0.32 -1.940E+03 /                                  
  ch3cho+oh  =  ch3co+h2o  2.000E+06  1.80  1.300E+03                           
           rev /  1.354E+06  1.79  3.285E+04 /                                  
  ch3cho+h  =  ch3co+h2  1.340E+13  0.00  3.300E+03                             
           rev /  2.096E+12  -0.01  1.969E+04 /                                 
  ch3cho+o  =  ch3co+oh  5.940E+12  0.00  1.868E+03                             
           rev /  4.080E+11  -0.01  1.617E+04 /                                 
  ch3cho+ho2  =  ch3co+h2o2  3.010E+12  0.00  1.193E+04                         
           rev /  1.210E+13  -0.34  1.201E+04 /                                 
  ch3cho+ch3  =  ch3co+ch4  2.608E+06  1.78  5.911E+03                          
           rev /  1.066E+07  1.77  2.279E+04 /                                  
  c3h5-s  =  c2h2+ch3  9.598E+39  -8.17  4.203E+04                              
           rev /  1.610E+40  -8.58  2.033E+04 /                                 
  c2h2+ch3  =  c3h4-p+h  1.211E+17  -1.20  1.668E+04                            
           rev /  1.000E+14  0.00  4.000E+03 /                                  
  c3h5-a  =  c2h2+ch3  2.397E+48  -9.90  8.208E+04                              
           rev /  2.610E+46  -9.82  3.695E+04 /                                 
  c3h6  =  c2h3+ch3  2.730E+62 -13.28  1.232E+05                                
           rev /  4.712E+59 -13.19  2.954E+04 /                                 
  c2h2+ch3  =  c3h4-a+h  6.740E+19  -2.08  3.159E+04                            
           rev /  1.149E+16  -0.70  1.579E+04 /                                 
  ic4h8+c3h5-t  =  ic4h7+c3h6  7.940E+11  0.00  2.050E+04                       
           rev /  5.592E+20  -1.27  8.017E+04 /                                 
  ic4h8+c3h5-s  =  ic4h7+c3h6  7.940E+11  0.00  2.050E+04                       
           rev /  5.592E+20  -1.27  8.217E+04 /                                 
  c3h6  =  c3h5-a+h  2.010E+61 -13.26  1.185E+05                                
           rev /  4.887E+56 -12.25  2.808E+04 /                                 
  c3h6+o  =  ch2co+ch3+h  2.500E+07  1.76  7.600E+01                            
           rev /  1.000E+00  0.00  0.000E+00 /                                  
  c3h6+o  =  c2h5+hco  1.580E+07  1.76 -1.216E+03                               
           rev /  1.402E+05  1.88  2.651E+04 /                                  
  c3h6+o  =  ch3chco+h+h  2.500E+07  1.76  7.600E+01                            
           rev /  0.000E+00  0.00  0.000E+00 /                                  
  c3h6  =  c3h5-s+h  7.710E+69 -16.09  1.400E+05                                
           rev /  1.217E+63 -14.60  2.616E+04 /                                 
  c3h6+ho2  =  c3h5-a+h2o2  1.500E+11  0.00  1.419E+04                          
           rev /  5.867E+05  1.33  9.759E+03 /                                  
  c3h6+ho2  =  c3h5-s+h2o2  7.500E+09  0.00  1.257E+04                          
           rev /  2.308E+04  1.27 -1.342E+04 /                                  
  c3h6+ho2  =  c3h5-t+h2o2  3.000E+09  0.00  9.930E+03                          
           rev /  9.234E+03  1.27 -1.406E+04 /                                  
  c3h6+oh  =  c3h5-a+h2o  3.120E+06  2.00 -2.980E+02                            
           rev /  6.194E+06  2.01  3.188E+04 /                                  
  c3h6+oh  =  c3h5-s+h2o  2.110E+06  2.00  2.778E+03                            
           rev /  2.719E+04  2.49  1.153E+04 /                                  
  c2h4+o2  =  c2h3+ho2  4.000E+13  0.00  5.820E+04                              
           rev /  4.939E+13  -0.50  1.368E+03 /                                 
  ch2o+m  =  co+h2+m  1.826E+32  -4.42  8.712E+04                               
           rev /  5.070E+27  -3.42  8.435E+04 /                                 
  c2h4+ch3o  =  c2h3+ch3oh  1.200E+11  0.00  6.750E+03                          
           rev /  1.000E+10  0.00  9.000E+03 /                                  
  c3h6+oh  =  c3h5-t+h2o  1.110E+06  2.00  1.451E+03                            
           rev /  3.276E+03  2.69  1.231E+04 /                                  
  c3h6+o  =  c3h5-a+oh  5.240E+11  0.70  5.884E+03                              
           rev /  1.055E+11  0.71  2.082E+04 /                                  
  c3h6+o  =  c3h5-s+oh  1.200E+11  0.70  8.959E+03                              
           rev /  1.569E+08  1.19  4.600E+02 /                                  
  c3h6+o  =  c3h5-t+oh  6.030E+10  0.70  7.632E+03                              
           rev /  1.805E+07  1.39  1.243E+03 /                                  
  c3h6+h  =  c3h5-a+h2  1.730E+05  2.50  2.492E+03                              
           rev /  7.933E+04  2.51  1.952E+04 /                                  
  c3h6+o2  =  c3h5-s+ho2  2.000E+12  0.00  6.290E+04                            
           rev /  1.081E+08  0.82 -9.840E+02 /                                  
  c3h6+h  =  c2h4+ch3  4.830E+33  -5.81  1.850E+04                              
           rev /  2.313E+33  -5.90  3.162E+04 /                                 
  ic3h7  =  h+c3h6  8.569E+18  -1.57  4.034E+04                                 
           rev /  1.300E+13  0.00  1.560E+03 /                                  
  ic3h7+h  =  c2h5+ch3  2.000E+13  0.00  0.000E+00                              
           rev /  4.822E+09  0.69  1.209E+04 /                                  
  ic3h7+o2  =  c3h6+ho2  4.500E+11  0.00  5.020E+03                             
           rev /  2.000E+11  0.00  1.750E+04 /                                  
  ic4h7  =  c3h4-a+ch3  1.230E+47  -9.74  7.426E+04                             
           rev /  3.017E+41  -8.70  2.662E+04 /                                 
  ic4h8  =  c3h5-t+ch3  1.920E+66 -14.22  1.281E+05                             
           rev /  2.089E+59 -13.23  2.953E+04 /                                 
  ic4h8  =  ic4h7+h  3.070E+55 -11.49  1.143E+05                                
           rev /  3.300E+52 -11.10  2.446E+04 /                                 
  ic4h8+o  =  ch2co+ch3+ch3  3.330E+07  1.76  7.600E+01                         
           rev /  0.000E+00  0.00  0.000E+00 /                                  
  ic4h8+h  =  ic4h7+h2  3.400E+05  2.50  2.492E+03                              
           rev /  6.891E+06  1.89  2.010E+04 /                                  
  ic4h8+o  =  ic4h7+oh  1.206E+11  0.70  7.633E+03                              
           rev /  1.074E+12  0.09  2.315E+04 /                                  
  ic4h8+oh  =  ic4h7+h2o  5.200E+06  2.00 -2.980E+02                            
           rev /  4.563E+08  1.39  3.247E+04 /                                  
  ic4h8+o  =  ic3h7+hco  1.580E+07  1.76 -1.216E+03                             
           rev /  1.750E+09  0.49  2.758E+04 /                                  
  ic4h8+ch3o2  =  ic4h7+ch3o2h  1.928E+04  2.60  1.391E+04                      
           rev /  2.091E+07  1.49  1.219E+04 /                                  
  ic4h8+ch3  =  ic4h7+ch4  4.420E+00  3.50  5.675E+03                           
           rev /  2.340E+03  2.89  2.377E+04 /                                  
  ic4h8+ho2  =  ic4h7+h2o2  1.928E+04  2.60  1.391E+04                          
           rev /  1.004E+07  1.66  1.521E+04 /                                  
  tc4h9  =  h+ic4h8  4.650E+46  -9.83  5.508E+04                                
           rev /  5.889E+44  -9.42  1.698E+04 /                                 
  ic4h8+h  =  c3h6+ch3  5.680E+33  -5.72  2.000E+04                             
           rev /  1.710E+34  -6.42  3.316E+04 /                                 
  tc4h9+o2  =  ic4h8+ho2  7.500E-19  0.00  5.020E+03                            
           rev /  2.000E-19  0.00  1.750E+04 /                                  
  ic4h9  =  c3h6+ch3  1.640E+37  -7.40  3.867E+04                               
           rev /  1.592E+34  -7.11  1.803E+04 /                                 
  ic4h9  =  ic4h8+h  4.980E+32  -6.23  4.007E+04                                
           rev /  1.606E+29  -5.24  6.265E+03 /                                 
  ic4h9+o2  =  ic4h8+ho2  1.500E-19  0.00  2.000E+03                            
           rev /  2.000E-19  0.00  1.750E+04 /                                  
  ic4h10  =  ch3+ic3h7  3.640E+87 -20.20  1.304E+05                             
           rev /  1.910E+84 -20.49  4.537E+04 /                                 
  ic4h10  =  tc4h9+h  2.510E+98 -23.81  1.453E+05                               
           rev /  5.242E+90 -22.24  4.644E+04 /                                 
  ic4h10  =  ic4h9+h  9.850E+95 -23.11  1.476E+05                               
           rev /  8.077E+89 -22.12  4.441E+04 /                                 
  ic4h10+h  =  tc4h9+h2  1.260E+14  0.00  7.300E+03                             
           rev /  1.000E+12  0.00  1.600E+04 /                                  
  ic4h10+h  =  ic4h9+h2  1.000E+14  0.00  8.400E+03                             
           rev /  3.200E+12  0.00  1.570E+04 /                                  
  ic4h10+ch3  =  tc4h9+ch4  1.000E+11  0.00  7.900E+03                          
           rev /  2.000E+11  0.00  2.100E+04 /                                  
  ic4h10+ch3  =  ic4h9+ch4  8.200E+12  0.00  1.420E+04                          
           rev /  2.000E+11  0.00  1.500E+04 /                                  
  ic4h10+oh  =  tc4h9+h2o  5.730E+10  0.51  6.300E+01                           
           rev /  1.170E+11  0.51  2.160E+04 /                                  
  ic4h10+oh  =  ic4h9+h2o  2.290E+08  1.53  7.760E+02                           
           rev /  4.000E+08  1.53  2.227E+04 /                                  
  ic4h10+c2h5  =  ic4h9+c2h6  1.510E+12  0.00  1.040E+04                        
           rev /  3.200E+11  0.00  1.230E+04 /                                  
  ic4h10+c2h5  =  tc4h9+c2h6  1.000E+11  0.00  7.900E+03                        
           rev /  3.000E+11  0.00  2.100E+04 /                                  
  ic4h10+ho2  =  ic4h9+h2o2  2.550E+13  0.00  2.046E+04                         
           rev /  3.000E+12  0.00  7.400E+03 /                                  
  ic4h10+ho2  =  tc4h9+h2o2  2.800E+12  0.00  1.600E+04                         
           rev /  3.000E+12  0.00  7.400E+03 /                                  
  ic4h10+o  =  tc4h9+oh  1.100E+13  0.00  3.280E+03                             
           rev /  2.000E+12  0.00  9.600E+03 /                                  
  ic4h10+o  =  ic4h9+oh  3.200E+13  0.00  5.760E+03                             
           rev /  2.000E+12  0.00  9.600E+03 /                                  
  ic4h10+ch3o  =  ic4h9+ch3oh  4.800E+11  0.00  7.000E+03                       
           rev /  8.160E+13  0.00  5.642E+04 /                                  
  ic4h10+ch3o  =  tc4h9+ch3oh  1.900E+10  0.00  2.800E+03                       
           rev /  1.000E+10  0.00  5.200E+03 /                                  
  ic4h10+o2  =  ic4h9+ho2  1.800E+14  0.00  4.600E+04                           
           rev /  2.000E+12  0.00  2.000E+03 /                                  
  ic4h10+o2  =  tc4h9+ho2  2.040E+13  0.00  4.135E+04                           
           rev /  2.000E+12  0.00  2.000E+03 /                                  
  ch3coch3  =  ch3co+ch3  1.219E+23  -1.99  8.395E+04                           
           rev /  1.000E+13  0.00  0.000E+00 /                                  
  ch3coch3+oh  =  ch3coch2+h2o  1.054E+10  0.97  1.586E+03                      
           rev /  6.931E+09  0.97  2.325E+04 /                                  
  ch3coch3+h  =  ch3coch2+h2  5.628E+07  2.00  7.700E+03                        
           rev /  9.000E+12  0.00  1.450E+05 /                                  
  ch3coch3+o  =  ch3coch2+oh  1.130E+14  0.00  7.850E+03                        
           rev /  7.500E+12  0.00  1.230E+04 /                                  
  ch3coch3+ch3  =  ch3coch2+ch4  3.960E+11  0.00  9.784E+03                     
           rev /  5.378E+08  0.86  1.754E+04 /                                  
  ch3coch3+ch3o  =  ch3coch2+ch3oh  1.000E+11  0.00  7.000E+03                  
           rev /  1.000E+10  0.00  9.000E+03 /                                  
  ch3coch2  =  ch2co+ch3  1.000E+14  0.00  3.100E+04                            
           rev /  1.000E+11  0.00  6.000E+03 /                                  
  ch3coch3+o2  =  ch3coch2+ho2  1.200E+14  0.00  4.600E+04                      
           rev /  2.000E+12  0.00  2.000E+03 /                                  
  ch3coch3+ho2  =  ch3coch2+h2o2  1.700E+13  0.00  2.046E+04                    
           rev /  1.000E+11  0.00  8.000E+03 /                                  
  c2h5co  =  c2h5+co  1.834E+15  -0.73  1.291E+04                               
           rev /  1.510E+11  0.00  4.810E+03 /                                  
  h2o2+h  =  h2+ho2  4.820E+13  0.00  7.950E+03                                 
           rev /  1.875E+12  0.33  2.426E+04 /                                  
  hco+o  =  co2+h  3.000E+13  0.00  0.000E+00                                   
           rev /  9.677E+15  0.00  1.102E+05 /                                  
 ch3oh(+m) = ch2oh+h(+m) 2.690E+16 -0.08 9.894E+04                              
           low / 2.34E+40 -6.33  1.031E+05 /                                    
          troe/ 0.773  693.  5333. 1.00E+10/                                    
  ch3co+h  =  ch2co+h2  2.000E+13  0.00  1.000E-10                              
           rev /  7.270E+09  0.00  8.304E+04 /                                  
  ch3co+o  =  ch2co+oh  2.000E+13  0.00  1.000E-10                              
           rev /  7.270E+09  0.00  8.304E+04 /                                  
  ch3co+ch3  =  ch2co+ch4  5.000E+13  0.00  1.000E-10                           
           rev /  7.270E+09  0.00  8.304E+04 /                                  
  c2h5+o  =  ch3cho+h  5.000E+13  0.00  0.000E+00                               
           rev /  9.000E+13  0.00  7.268E+04 /                                  
  ch2oh+ch2o  =  ch3oh+hco  1.292E-01  4.56  6.596E+03                          
           rev /  9.630E+03  2.90  1.311E+04 /                                  
  c3h6+o2  =  c3h5-t+ho2  1.400E+12  0.00  6.070E+04                            
           rev /  1.734E+07  1.01 -1.074E+03 /                                  
  ac5h10  =  ic4h7+ch3  7.127E+16  -0.65  7.354E+04                             
           rev /  2.550E+13  -0.32 -1.310E+02 /                                 
  neoc5h11  =  ic4h8+ch3  3.056E+17  -1.20  3.229E+04                           
           rev /  1.350E+11  0.00  1.160E+04 /                                  
  ac5h10+o  =  ic3h7+ch3co  2.000E+10  0.00 -1.050E+03                          
           rev /  0.000E+00  2.34  8.030E+04 /                                  
  ac5h10+o  =  ic4h9+hco  2.000E+10  0.00 -1.050E+03                            
           rev /  0.000E+00  2.34  8.030E+04 /                                  
  ic4h10+ic4h9  =  tc4h9+ic4h10  2.500E+10  0.00  7.900E+03                     
           rev /  2.250E+11  0.00  1.230E+04 /                                  
  h2o2+o2  =  ho2+ho2  1.839E+14  -0.66  3.955E+04                              
           rev /  1.300E+11  0.00 -1.629E+03 /                                  
   DUPLICATE                                                                    
  ch3o2+m  =  ch3+o2+m  4.343E+27  -3.42  3.047E+04                             
           rev /  5.440E+25  -3.30  0.000E+00 /                                 
  ch3o2h  =  ch3o+oh  6.310E+14  0.00  4.230E+04                                
           rev /  1.166E+11  0.60 -1.771E+03 /                                  
  c3h2+o2  =  hcco+co+h  5.000E+13  0.00  0.000E+00                             
           rev /  0.000E+00  0.00  0.000E+00 /                                  
  ch3o2+ch2o  =  ch3o2h+hco  1.990E+12  0.00  1.167E+04                         
           rev /  8.504E+12  -0.50  7.009E+03 /                                 
  c2h4+ch3o2  =  c2h3+ch3o2h  1.130E+13  0.00  3.043E+04                        
           rev /  3.000E+12  0.00  1.150E+04 /                                  
  ch4+ch3o2  =  ch3+ch3o2h  1.810E+11  0.00  1.848E+04                          
           rev /  3.708E+11  -0.50 -1.327E+03 /                                 
  ch3oh+ch3o2  =  ch2oh+ch3o2h  1.810E+12  0.00  1.371E+04                      
           rev /  1.038E+08  1.16  2.542E+03 /                                  
  ch3o2+ch3  =  ch3o+ch3o  7.000E+12  0.00 -1.000E+03                           
           rev /  2.971E+16  -0.93  2.831E+04 /                                 
  ch3o2+ho2  =  ch3o2h+o2  1.750E+10  0.00 -3.275E+03                           
           rev /  5.156E+13  -0.83  3.488E+04 /                                 
  h2o2+oh  =  h2o+ho2  5.800E+14  0.00  9.560E+03                               
           rev /  9.771E+13  0.33  4.102E+04 /                                  
   DUPLICATE                                                                    
  ch3o2+ch3o2  =  ch2o+ch3oh+o2  3.110E+14  -1.61 -1.051E+03                    
           rev /  0.000E+00  0.00  0.000E+00 /                                  
  ch3o2+ch3o2  =  o2+ch3o+ch3o  1.400E+16  -1.61  1.860E+03                     
           rev /  0.000E+00  0.00  0.000E+00 /                                  
  c2h6+ch3o2  =  c2h5+ch3o2h  1.700E+13  0.00  2.046E+04                        
           rev /  7.500E+11  0.00  1.280E+03 /                                  
  ch3co2+m  =  ch3+co2+m  4.400E+15  0.00  1.050E+04                            
           rev /  9.648E+12  0.20  2.104E+04 /                                  
  ch3o2+ch3cho  =  ch3o2h+ch3co  3.010E+12  0.00  1.193E+04                     
           rev /  2.519E+13  -0.51  8.991E+03 /                                 
  c2h3co  =  c2h3+co  3.043E+14  -0.46  3.051E+04                               
           rev /  1.510E+11  0.00  4.810E+03 /                                  
  c2h3cho+oh  =  c2h3co+h2o  9.240E+06  1.50 -9.620E+02                         
           rev /  2.147E+07  1.48  3.551E+04 /                                  
  c2h3cho+h  =  c2h3co+h2  1.340E+13  0.00  3.300E+03                           
           rev /  7.191E+12  -0.02  2.462E+04 /                                 
  c2h3cho+o  =  c2h3co+oh  5.940E+12  0.00  1.868E+03                           
           rev /  1.400E+12  -0.02  2.109E+04 /                                 
  c2h3cho+ho2  =  c2h3co+h2o2  3.010E+12  0.00  1.193E+04                       
           rev /  4.152E+13  -0.35  1.694E+04 /                                 
  c2h3cho+ch3  =  c2h3co+ch4  2.608E+06  1.78  5.911E+03                        
           rev /  3.656E+07  1.76  2.771E+04 /                                  
  c2h3cho+ch3o2  =  c2h3co+ch3o2h  3.010E+12  0.00  1.193E+04                   
           rev /  8.645E+13  -0.53  1.392E+04 /                                 
  c3h5o  =  c2h3cho+h  1.000E+14  0.00  2.910E+04                               
           rev /  7.714E+11  0.48  1.775E+04 /                                  
  c3h5o  =  c2h3+ch2o  2.028E+12  0.09  2.356E+04                               
           rev /  1.500E+11  0.00  1.060E+04 /                                  
  c3h5o+o2  =  c2h3cho+ho2  1.000E+12  0.00  6.000E+03                          
           rev /  1.288E+11  0.00  3.200E+04 /                                  
  c3h5-a+ho2  =  c3h5o+oh  7.000E+12  0.00 -1.000E+03                           
           rev /  2.041E+13  -0.16  1.226E+04 /                                 
  c3h5-a+ch3o2  =  c3h5o+ch3o  7.000E+12  0.00 -1.000E+03                       
           rev /  1.994E+15  -0.74  1.702E+04 /                                 
  c3h6+ch3o2  =  c3h5-a+ch3o2h  3.240E+11  0.00  1.490E+04                      
           rev /  2.000E+10  0.00  1.500E+04 /                                  
  c3h6ooh2-1  =  c3h6+ho2  2.440E+19  -2.14  1.823E+04                          
           rev /  5.818E+22  -3.23  1.396E+04 /                                 
  ic3h7o  =  ch3+ch3cho  3.845E+17  -1.25  2.049E+04                            
           rev /  1.500E+11  0.00  1.290E+04 /                                  
  ic3h7o  =  ch3coch3+h  2.000E+14  0.00  2.150E+04                             
           rev /  7.888E+12  0.25  6.810E+03 /                                  
  ic3h7o+o2  =  ch3coch3+ho2  9.090E+09  0.00  3.900E+02                        
           rev /  1.000E+11  0.00  3.200E+04 /                                  
  ic3h7o2h  =  ic3h7o+oh  9.450E+15  0.00  4.160E+04                            
           rev /  1.362E+08  1.69 -4.185E+03 /                                  
  ic3h7o2+ch2o  =  ic3h7o2h+hco  5.600E+12  0.00  1.360E+04                     
           rev /  8.000E+11  0.00  1.000E+04 /                                  
  ic3h7o2+ch3cho  =  ic3h7o2h+ch3co  2.800E+12  0.00  1.360E+04                 
           rev /  1.000E+12  0.00  1.000E+04 /                                  
  ic3h7o2+ho2  =  ic3h7o2h+o2  1.750E+10  0.00 -3.275E+03                       
           rev /  5.123E+13  -0.83  3.447E+04 /                                 
  c2h4+ic3h7o2  =  c2h3+ic3h7o2h  1.130E+13  0.00  3.043E+04                    
           rev /  3.000E+12  0.00  1.150E+04 /                                  
  ch3oh+ic3h7o2  =  ch2oh+ic3h7o2h  6.300E+12  0.00  1.936E+04                  
           rev /  1.000E+09  0.00  1.000E+04 /                                  
  c2h3cho+ic3h7o2  =  c2h3co+ic3h7o2h  2.800E+12  0.00  1.360E+04               
           rev /  1.000E+12  0.00  1.000E+04 /                                  
  ch4+ic3h7o2  =  ch3+ic3h7o2h  1.120E+13  0.00  2.464E+04                      
           rev /  7.430E+11  0.00  5.500E+03 /                                  
  ch3+oh  =  ch2(s)+h2o  2.650E+13  0.00  2.186E+03                             
           rev /  3.236E+10  0.89  1.211E+03 /                                  
  ch3oh+o2  =  ch2oh+ho2  2.050E+13  0.00  4.490E+04                            
           rev /  3.989E+05  1.99 -4.424E+03 /                                  
  ic3h7o2+ch3o2  =  ic3h7o+ch3o+o2  1.400E+16  -1.61  1.860E+03                 
           rev /  0.000E+00  0.00  0.000E+00 /                                  
  h2+ic3h7o2  =  h+ic3h7o2h  3.010E+13  0.00  2.603E+04                         
           rev /  4.800E+13  0.00  7.950E+03 /                                  
  ic3h7o2  =  c3h6ooh2-1  6.000E+11  0.00  2.940E+04                            
           rev /  3.741E+09  0.12  1.181E+04 /                                  
  ic3h7o2+c2h6  =  ic3h7o2h+c2h5  1.700E+13  0.00  2.046E+04                    
           rev /  2.211E+11  0.06  4.410E+03 /                                  
  ic3h7o2+ic3h7o2  =  o2+ic3h7o+ic3h7o  1.400E+16  -1.61  1.860E+03             
           rev /  0.000E+00  0.00  0.000E+00 /                                  
  ic3h7o2+ch3  =  ic3h7o+ch3o  7.000E+12  0.00 -1.000E+03                       
           rev /  2.303E+12  0.16  2.619E+04 /                                  
  ic3h7o2+ic3h7  =  ic3h7o+ic3h7o  7.000E+12  0.00 -1.000E+03                   
           rev /  8.312E+10  0.74  2.964E+04 /                                  
  ic3h7o2+ic4h9  =  ic3h7o+ic4h9o  7.000E+12  0.00 -1.000E+03                   
           rev /  9.558E+13  -0.21  2.932E+04 /                                 
  ic3h7o2+tc4h9  =  ic3h7o+tc4h9o  7.000E+12  0.00 -1.000E+03                   
           rev /  2.671E+17  -1.12  3.213E+04 /                                 
  ic3h7o2+c3h5-a  =  ic3h7o+c3h5o  7.000E+12  0.00 -1.000E+03                   
           rev /  1.546E+11  0.34  1.490E+04 /                                  
  ic3h7o2+ic4h7  =  ic3h7o+ic4h7o  7.000E+12  0.00 -1.000E+03                   
           rev /  1.652E+11  0.33  1.469E+04 /                                  
  c3h6+ic3h7o2  =  c3h5-a+ic3h7o2h  3.240E+11  0.00  1.490E+04                  
           rev /  2.000E+10  0.00  1.500E+04 /                                  
  ic4h9o2+c3h6  =  ic4h9o2h+c3h5-a  3.240E+11  0.00  1.490E+04                  
           rev /  2.000E+10  0.00  1.500E+04 /                                  
  tc4h9o2+c3h6  =  tc4h9o2h+c3h5-a  3.240E+11  0.00  1.490E+04                  
           rev /  2.000E+10  0.00  1.500E+04 /                                  
  ic3h7o2  =  ic3h7+o2  2.803E+17  -0.62  3.604E+04                             
           rev /  7.540E+12  0.00  0.000E+00 /                                  
  ic3h7+ho2  =  ic3h7o+oh  7.000E+12  0.00 -1.000E+03                           
           rev /  1.098E+13  0.23  2.700E+04 /                                  
  ch3o2+ic3h7  =  ch3o+ic3h7o  7.000E+12  0.00 -1.000E+03                       
           rev /  1.072E+15  -0.35  3.176E+04 /                                 
  io2c4h8oh  =  ic4h8oh+o2  1.917E+21  -2.35  3.579E+04                         
           rev /  1.200E+11  0.00 -1.100E+03 /                                  
  io2c4h8oh  =  ch3coch3+ch2o+oh  1.250E+10  0.00  1.890E+04                    
           rev /  0.000E+00  0.00  0.000E+00 /                                  
  ic4h7+o  =  ic3h5cho+h  6.030E+13  0.00  0.000E+00                            
           rev /  5.009E+15  -0.31  6.649E+04 /                                 
  ch3o2+ic4h7  =  ch3o+ic4h7o  7.000E+12  0.00 -1.000E+03                       
           rev /  2.131E+15  -0.75  1.681E+04 /                                 
  ic4h7+ho2  =  ic4h7o+oh  7.000E+12  0.00 -1.000E+03                           
           rev /  2.182E+13  -0.17  1.205E+04 /                                 
  ic4h8+ho2  =  ic4h8o+oh  1.290E+12  0.00  1.334E+04                           
           rev /  1.000E+12  0.00  7.500E+03 /                                  
  ic4h8oh  =  ic4h8+oh  9.646E+13  -0.38  2.850E+04                             
           rev /  9.930E+11  0.00 -9.600E+02 /                                  
  ic4h9o2+ic4h8  =  ic4h9o2h+ic4h7  1.400E+12  0.00  1.490E+04                  
           rev /  3.160E+11  0.00  1.300E+04 /                                  
  tc4h9o2+ic4h8  =  tc4h9o2h+ic4h7  1.400E+12  0.00  1.490E+04                  
           rev /  3.160E+11  0.00  1.300E+04 /                                  
  ic3h7o2+ic4h8  =  ic3h7o2h+ic4h7  1.400E+12  0.00  1.490E+04                  
           rev /  3.160E+11  0.00  1.300E+04 /                                  
  ic4h8ooh-io2  =  ic4h8o2h-i+o2  1.440E+20  -1.63  3.569E+04                   
           rev /  2.260E+12  0.00  0.000E+00 /                                  
  ic4h8ooh-io2  =  ic4ketii+oh  2.500E+10  0.00  2.140E+04                      
           rev /  4.771E+03  1.27  4.439E+04 /                                  
  tc4h8o2h-i  =  ic4h8+ho2  7.158E+19  -2.12  2.066E+04                         
           rev /  3.970E+11  0.00  1.262E+04 /                                  
  ic4h8o2h-t  =  ic4h8+ho2  1.018E+16  -1.15  1.882E+04                         
           rev /  3.970E+11  0.00  1.262E+04 /                                  
  ic4h8o2h-t  =  ic4h8o+oh  4.000E+11  0.00  2.200E+04                          
           rev /  0.000E+00  0.00  0.000E+00 /                                  
  tc4h8o2h-i  =  ic4h8o+oh  4.000E+11  0.00  2.200E+04                          
           rev /  0.000E+00  0.00  0.000E+00 /                                  
  ic4h8o2h-i  =  oh+ch2o+c3h6  8.451E+15  -0.68  2.917E+04                      
           rev /  0.000E+00  0.00  0.000E+00 /                                  
  ic4h9o  =  ch2o+ic3h7  2.000E+14  0.00  1.750E+04                             
           rev /  2.157E+11  0.11  1.151E+04 /                                  
  tc4h9o  =  ch3coch3+ch3  4.865E+14  -0.25  1.524E+04                          
           rev /  1.500E+11  0.00  1.190E+04 /                                  
  tc4h9o+o2  =  ic4h8o+ho2  8.100E+11  0.00  4.700E+03                          
           rev /  1.000E+11  0.00  3.200E+04 /                                  
  ic4h9o+o2  =  ic3h7cho+ho2  1.930E+11  0.00  1.660E+03                        
           rev /  1.883E+09  0.40  3.262E+04 /                                  
  tc4h9o2h  =  tc4h9o+oh  5.950E+15  0.00  4.254E+04                            
           rev /  2.954E+07  1.72 -2.185E+03 /                                  
  ic4h9o2h  =  ic4h9o+oh  1.500E+16  0.00  4.250E+04                            
           rev /  1.663E+08  1.72 -3.245E+03 /                                  
  c2h4+tc4h9o2  =  c2h3+tc4h9o2h  7.000E+11  0.00  1.711E+04                    
           rev /  1.000E+11  0.00  1.000E+04 /                                  
  tc4h9o2+ch4  =  tc4h9o2h+ch3  1.130E+13  0.00  2.046E+04                      
           rev /  7.500E+08  0.00  1.280E+03 /                                  
  h2+tc4h9o2  =  h+tc4h9o2h  3.010E+13  0.00  2.603E+04                         
           rev /  4.800E+13  0.00  7.950E+03 /                                  
  tc4h9o2+c2h6  =  tc4h9o2h+c2h5  1.700E+13  0.00  2.046E+04                    
           rev /  5.000E+11  0.00  6.500E+03 /                                  
  tc4h9o2+ch3oh  =  tc4h9o2h+ch2oh  6.300E+12  0.00  1.936E+04                  
           rev /  1.000E+09  0.00  1.000E+04 /                                  
  ic4h9o2+ch3cho  =  ic4h9o2h+ch3co  2.800E+12  0.00  1.360E+04                 
           rev /  1.000E+12  0.00  1.000E+04 /                                  
  tc4h9o2+ch3cho  =  tc4h9o2h+ch3co  2.800E+12  0.00  1.360E+04                 
           rev /  1.000E+12  0.00  1.000E+04 /                                  
  ic4h9o2+c2h3cho  =  ic4h9o2h+c2h3co  2.800E+12  0.00  1.360E+04               
           rev /  1.000E+12  0.00  1.000E+04 /                                  
  tc4h9o2+c2h3cho  =  tc4h9o2h+c2h3co  2.800E+12  0.00  1.360E+04               
           rev /  1.000E+12  0.00  1.000E+04 /                                  
  ic4h9o2+ho2  =  ic4h9o2h+o2  1.750E+10  0.00 -3.275E+03                       
           rev /  5.107E+13  -0.83  3.448E+04 /                                 
  tc4h9o2+ho2  =  tc4h9o2h+o2  1.750E+10  0.00 -3.275E+03                       
           rev /  5.116E+13  -0.83  3.448E+04 /                                 
  ic4h9o2+h2o2  =  ic4h9o2h+ho2  2.400E+12  0.00  1.000E+04                     
           rev /  2.400E+12  0.00  1.000E+04 /                                  
  tc4h9o2+h2o2  =  tc4h9o2h+ho2  2.400E+12  0.00  1.000E+04                     
           rev /  2.400E+12  0.00  1.000E+04 /                                  
  ic4h9o2+ch2o  =  ic4h9o2h+hco  1.300E+11  0.00  9.000E+03                     
           rev /  2.500E+10  0.00  1.010E+04 /                                  
  tc4h9o2+ch2o  =  tc4h9o2h+hco  1.300E+11  0.00  9.000E+03                     
           rev /  2.500E+10  0.00  1.010E+04 /                                  
  ic4h9o2+ch3o2  =  ic4h9o+ch3o+o2  1.400E+16  -1.61  1.860E+03                 
           rev /  0.000E+00  0.00  0.000E+00 /                                  
  tc4h9o2+ch3o2  =  tc4h9o+ch3o+o2  1.400E+16  -1.61  1.860E+03                 
           rev /  0.000E+00  0.00  0.000E+00 /                                  
  ic4h9o2+ic4h9o2  =  o2+ic4h9o+ic4h9o  1.400E+16  -1.61  1.860E+03             
           rev /  0.000E+00  0.00  0.000E+00 /                                  
  ic4h9o2+tc4h9o2  =  ic4h9o+tc4h9o+o2  1.400E+16  -1.61  1.860E+03             
           rev /  0.000E+00  0.00  0.000E+00 /                                  
  tc4h9o2+tc4h9o2  =  o2+tc4h9o+tc4h9o  1.400E+16  -1.61  1.860E+03             
           rev /  0.000E+00  0.00  0.000E+00 /                                  
  ic4h9o2+ic3h7o2  =  ic4h9o+ic3h7o+o2  1.400E+16  -1.61  1.860E+03             
           rev /  0.000E+00  0.00  0.000E+00 /                                  
  tc4h9o2+ic3h7o2  =  tc4h9o+ic3h7o+o2  1.400E+16  -1.61  1.860E+03             
           rev /  0.000E+00  0.00  0.000E+00 /                                  
  ic4h9o2+ho2  =  ic4h9o+oh+o2  1.400E-14  -1.61  1.860E+03                     
           rev /  0.000E+00  0.00  0.000E+00 /                                  
  tc4h9o2+ho2  =  tc4h9o+oh+o2  1.400E-14  -1.61  1.860E+03                     
           rev /  0.000E+00  0.00  0.000E+00 /                                  
  ic4h9o2+ch3  =  ic4h9o+ch3o  7.000E+12  0.00 -1.000E+03                       
           rev /  1.766E+12  0.19  2.624E+04 /                                  
  ic4h9o2+ic3h7  =  ic4h9o+ic3h7o  7.000E+12  0.00 -1.000E+03                   
           rev /  6.374E+10  0.77  2.969E+04 /                                  
  ic4h9o2+ic4h9  =  ic4h9o+ic4h9o  7.000E+12  0.00 -1.000E+03                   
           rev /  7.329E+13  -0.17  2.937E+04 /                                 
  ic4h9o2+tc4h9  =  ic4h9o+tc4h9o  7.000E+12  0.00 -1.000E+03                   
           rev /  2.049E+17  -1.08  3.218E+04 /                                 
  ic4h9o2+c3h5-a  =  ic4h9o+c3h5o  7.000E+12  0.00 -1.000E+03                   
           rev /  1.185E+11  0.38  1.495E+04 /                                  
  ic4h9o2+ic4h7  =  ic4h9o+ic4h7o  7.000E+12  0.00 -1.000E+03                   
           rev /  1.267E+11  0.37  1.474E+04 /                                  
  tc4h9o2+ch3  =  tc4h9o+ch3o  7.000E+12  0.00 -1.000E+03                       
           rev /  7.922E+11  0.19  2.726E+04 /                                  
  tc4h9o2+ic3h7  =  tc4h9o+ic3h7o  7.000E+12  0.00 -1.000E+03                   
           rev /  2.859E+10  0.77  3.071E+04 /                                  
  tc4h9o2+ic4h9  =  tc4h9o+ic4h9o  7.000E+12  0.00 -1.000E+03                   
           rev /  3.288E+13  -0.18  3.039E+04 /                                 
  tc4h9o2+tc4h9  =  tc4h9o+tc4h9o  7.000E+12  0.00 -1.000E+03                   
           rev /  9.189E+16  -1.09  3.320E+04 /                                 
  tc4h9o2+c3h5-a  =  tc4h9o+c3h5o  7.000E+12  0.00 -1.000E+03                   
           rev /  5.317E+10  0.37  1.597E+04 /                                  
  tc4h9o2+ic4h7  =  tc4h9o+ic4h7o  7.000E+12  0.00 -1.000E+03                   
           rev /  5.683E+10  0.36  1.576E+04 /                                  
  ic4h9o2  =  ic4h8o2h-i  7.500E+10  0.00  2.440E+04                            
           rev /  1.815E+11  -0.51  8.946E+03 /                                 
  tc4h9o2  =  tc4h8o2h-i  9.000E+11  0.00  2.940E+04                            
           rev /  2.027E+09  0.12  1.184E+04 /                                  
  ic4h9o2  =  ic4h8o2h-t  1.000E+11  0.00  2.410E+04                            
           rev /  5.085E+06  0.78  1.078E+04 /                                  
  ic4h9o2+c2h4  =  ic4h9o2h+c2h3  2.000E+11  0.00  6.000E+03                    
           rev /  2.000E+10  0.00  8.000E+03 /                                  
  ic4h9o2+ch4  =  ic4h9o2h+ch3  1.130E+13  0.00  2.046E+04                      
           rev /  7.500E+08  0.00  1.280E+03 /                                  
  h2+ic4h9o2  =  h+ic4h9o2h  3.010E+13  0.00  2.603E+04                         
           rev /  4.800E+13  0.00  7.950E+03 /                                  
  ic4h9o2+c2h6  =  ic4h9o2h+c2h5  1.700E+13  0.00  2.046E+04                    
           rev /  5.000E+11  0.00  6.500E+03 /                                  
  ic4h9o2+ch3oh  =  ic4h9o2h+ch2oh  6.300E+12  0.00  1.936E+04                  
           rev /  1.000E+09  0.00  1.000E+04 /                                  
  ic4h10+ch3o2  =  ic4h9+ch3o2h  2.550E+13  0.00  2.046E+04                     
           rev /  1.000E+11  0.00  1.000E+04 /                                  
  ic4h10+ic3h7o2  =  ic4h9+ic3h7o2h  2.550E+13  0.00  2.046E+04                 
           rev /  1.000E+11  0.00  1.000E+04 /                                  
  ic4h10+ic4h9o2  =  ic4h9+ic4h9o2h  2.550E+13  0.00  2.046E+04                 
           rev /  1.000E+11  0.00  1.000E+04 /                                  
  ic4h10+tc4h9o2  =  ic4h9+tc4h9o2h  2.550E+13  0.00  2.046E+04                 
           rev /  1.000E+11  0.00  1.000E+04 /                                  
  ic4h10+ch3o2  =  tc4h9+ch3o2h  2.800E+12  0.00  1.600E+04                     
           rev /  1.000E+11  0.00  1.000E+04 /                                  
  ic4h10+ic3h7o2  =  tc4h9+ic3h7o2h  2.800E+12  0.00  1.600E+04                 
           rev /  1.000E+11  0.00  1.000E+04 /                                  
  ic4h10+ic4h9o2  =  tc4h9+ic4h9o2h  2.800E+12  0.00  1.600E+04                 
           rev /  1.000E+11  0.00  1.000E+04 /                                  
  ic4h10+tc4h9o2  =  tc4h9+tc4h9o2h  2.800E+12  0.00  1.600E+04                 
           rev /  1.000E+11  0.00  1.000E+04 /                                  
  ch3coch2o2  =  ch3coch2+o2  8.093E+15  -1.11  2.745E+04                       
           rev /  1.200E+11  0.00 -1.100E+03 /                                  
  ch3coch3+ch3coch2o2  =  ch3coch2+ch3coch2o2h  1.000E+11  0.00  5.000E+03      
           rev /  1.995E+10  0.00  1.000E+04 /                                  
  ch2o+ch3coch2o2  =  hco+ch3coch2o2h  1.288E+11  0.00  9.000E+03               
           rev /  2.512E+10  0.00  1.010E+04 /                                  
  ho2+ch3coch2o2  =  ch3coch2o2h+o2  1.000E+12  0.00  0.000E+00                 
           rev /  0.000E+00  0.00  0.000E+00 /                                  
  ch3coch2o2h  =  ch3coch2o+oh  1.000E+16  0.00  4.300E+04                      
           rev /  2.038E+09  1.55 -4.375E+03 /                                  
  ch3coch2o  =  ch3co+ch2o  8.711E+16  -1.18  1.376E+04                         
           rev /  1.000E+11  0.00  1.190E+04 /                                  
  c3h4-a+ho2  =  c2h4+co+oh  1.000E+12  0.00  1.400E+04                         
           rev /  1.000E+00  0.00  0.000E+00 /                                  
  c3h4-a+ho2  =  c3h3+h2o2  3.000E+13  0.00  1.400E+04                          
           rev /  1.551E+16  -1.38  4.400E+04 /                                 
  ch3cho+oh  =  ch3+hocho  3.000E+15  -1.08  0.000E+00                          
           rev /  5.350E+19  -1.68  1.198E+05 /                                 
  ic4h8+c3h5-a  =  ic4h7+c3h6  7.940E+11  0.00  2.050E+04                       
           rev /  4.400E+20  -1.33  6.061E+04 /                                 
  ic4h7o  =  c3h5-t+ch2o  1.013E+18  -1.45  3.084E+04                           
           rev /  1.000E+11  0.00  1.260E+04 /                                  
  c3h5-t+o2  =  c3h4-a+ho2  1.890E+30  -5.59  1.554E+04                         
           rev /  1.569E+31  -5.82  2.661E+04 /                                 
  neoc5h11o2  =  neoc5h11+o2  5.279E+25  -3.90  3.585E+04                       
           rev /  1.990E+17  -2.10  0.000E+00 /                                 
  neoc5h11+neoc5h11o2  =  neoc5h11o+neoc5h11o  7.000E+12  0.00 -1.000E+03       
           rev /  2.420E+14  -0.31  2.993E+04 /                                 
  neoc5h11o2  =  neoc5h10ooh  1.125E+11  0.00  2.440E+04                        
           rev /  9.144E+10  -0.51  8.950E+03 /                                 
  neoc5h11o2+ch3o2  =  neoc5h11o+ch3o+o2  1.400E+16  -1.61  1.860E+03           
           rev /  0.000E+00  0.00  0.000E+00 /                                  
  neoc5h11o2+neoc5h11o2  =  o2+neoc5h11o+neoc5h11o  1.400E+16  -1.61  1.860E+03 
           rev /  0.000E+00  0.00  0.000E+00 /                                  
  neoc5h11o  =  ch2o+tc4h9  1.349E+22  -2.34  1.899E+04                         
           rev /  2.000E+11  0.00  1.190E+04 /                                  
  neoc5h10ooh  =  oh+ch2o+ic4h8  3.011E+17  -1.17  2.995E+04                    
           rev /  0.000E+00  0.00  0.000E+00 /                                  
  neoc5h10ooh-o2  =  neoc5h10ooh+o2  1.366E+25  -3.74  3.570E+04                
           rev /  1.990E+17  -2.10  0.000E+00 /                                 
  neoc5h10ooh-o2  =  neoc5h9q2-n  2.500E+10  0.00  2.140E+04                    
           rev /  4.436E+10  -0.51  1.096E+04 /                                 
  c3h6+o2  =  c3h5-a+ho2  4.000E+12  0.00  3.990E+04                            
           rev /  3.332E+10  0.34 -5.560E+02 /                                  
  c3h6+ch3  =  c3h5-a+ch4  2.210E+00  3.50  5.675E+03                           
           rev /  2.647E+01  3.51  2.318E+04 /                                  
  c3h6+ch3  =  c3h5-s+ch4  1.348E+00  3.50  1.285E+04                           
           rev /  1.048E-01  3.99  6.925E+03 /                                  
  c3h6+ch3  =  c3h5-t+ch4  8.400E-01  3.50  1.166E+04                           
           rev /  1.496E-02  4.19  7.842E+03 /                                  
  c3h6+c2h5  =  c3h5-a+c2h6  1.000E+11  0.00  9.800E+03                         
           rev /  5.369E+05  1.33  1.644E+04 /                                  
  c3h5-t  =  c2h2+ch3  2.163E+10  -8.31  4.511E+04                              
           rev /  1.610E+10  -8.58  2.033E+04 /                                 
  c3h5-a+ho2  =  c2h3+ch2o+oh  1.000E-18  0.00  0.000E+00                       
           rev /  1.000E-30  0.00  0.000E+00 /                                  
  c3h5-a+h  =  c3h4-a+h2  1.810E+13  0.00  0.000E+00                            
           rev /  1.230E+13  0.12  4.723E+04 /                                  
  c3h5-a+ch3  =  c3h4-a+ch4  1.000E+11  0.00  0.000E+00                         
           rev /  4.921E+12  0.05  4.778E+04 /                                  
  c3h5-a+c2h5  =  c2h6+c3h4-a  4.000E+11  0.00  0.000E+00                       
           rev /  1.802E+12  0.05  4.033E+04 /                                  
  c3h5-a+c2h5  =  c2h4+c3h6  4.000E+11  0.00  0.000E+00                         
           rev /  6.937E+16  -1.33  5.280E+04 /                                 
  c3h5-a+c2h3  =  c2h4+c3h4-a  1.000E+12  0.00  0.000E+00                       
           rev /  1.624E+13  0.05  4.819E+04 /                                  
  c3h4-a+c3h6  =  c3h5-a+c3h5-a  8.391E+17  -1.29  3.369E+04                    
           rev /  1.000E+12  0.00  0.000E+00 /                                  
  c3h5-a+o2  =  c2h3cho+oh  2.470E+13  -0.44  2.302E+04                         
           rev /  1.903E+14  -0.80  7.488E+04 /                                 
  c3h5-s+o2  =  ch3cho+hco  4.335E+12  0.00  0.000E+00                          
           rev /  1.611E+17  -1.27  9.653E+04 /                                 
  c3h5-s+h  =  c3h4-a+h2  3.333E+12  0.00  0.000E+00                            
           rev /  7.977E+12  0.11  6.886E+04 /                                  
  c3h5-s+ch3  =  c3h4-a+ch4  1.000E+11  0.00  0.000E+00                         
           rev /  6.253E+12  0.11  6.934E+04 /                                  
  c3h5-t+o2  =  ch3coch2+o  3.810E+17  -1.36  5.580E+03                         
           rev /  2.000E+11  0.00  1.750E+04 /                                  
  c3h5-t+h  =  c3h4-p+h2  3.333E+12  0.00  0.000E+00                            
           rev /  2.138E+16  -0.88  7.105E+04 /                                 
  c3h5-t+ch3  =  c3h4-p+ch4  1.000E+11  0.00  0.000E+00                         
           rev /  1.676E+16  -0.88  7.153E+04 /                                 
  c3h4-a+m  =  c3h3+h+m  1.143E+17  0.00  7.000E+04                             
           rev /  1.798E+15  -0.38  1.061E+04 /                                 
  c3h4-a  =  c3h4-p  1.202E+15  0.00  9.240E+04                                 
           rev /  3.222E+18  -0.99  9.659E+04 /                                 
  c3h4-a+o2  =  c3h3+ho2  4.000E+13  0.00  3.916E+04                            
           rev /  1.175E+11  0.30  3.800E+01 /                                  
  c3h3+h  =  c3h2+h2  5.000E+13  0.00  0.000E+00                                
           rev /  3.853E+10  0.38  4.600E+03 /                                  
  c3h4-a+oh  =  c3h3+h2o  1.000E+07  2.00  1.000E+03                            
           rev /  7.003E+06  1.97  3.452E+04 /                                  
  c3h4-a+o  =  c2h4+co  7.800E+12  0.00  1.600E+03                              
           rev /  8.280E+13  -0.21  1.248E+05 /                                 
  c3h2+oh  =  c2h2+hco  5.000E+13  0.00  0.000E+00                              
           rev /  2.907E+20  -1.39  7.852E+04 /                                 
  c3h5-a  =  c3h4-a+h  6.663E+15  -0.43  6.322E+04                              
           rev /  2.400E+11  0.69  3.007E+03 /                                  
  c3h5-t  =  c3h4-a+h  3.508E+14  -0.44  4.089E+04                              
           rev /  8.500E+12  0.00  2.000E+03 /                                  
  c3h4-a+h  =  c3h3+h2  2.000E+07  2.00  5.000E+03                              
           rev /  3.235E+06  1.97  2.336E+04 /                                  
  c3h4-a+ch3  =  c3h3+ch4  3.670E-02  4.01  6.830E+03                           
           rev /  1.551E-01  3.98  2.567E+04 /                                  
  c3h4-a+c3h5-a  =  c3h3+c3h6  2.000E+11  0.00  7.700E+03                       
           rev /  2.644E+19  -2.71  4.214E+04 /                                 
  c3h4-a+c2h  =  c3h3+c2h2  1.000E+13  0.00  0.000E+00                          
           rev /  1.420E+16  -1.38  5.382E+04 /                                 
  c3h4-p+m  =  c3h3+h+m  1.143E+17  0.00  7.000E+04                             
           rev /  6.708E+11  0.61  6.420E+03 /                                  
  c3h4-p  =  c2h+ch3  4.200E+16  0.00  1.000E+05                                
           rev /  1.018E+12  0.61 -1.600E+03 /                                  
  c3h4-p+o2  =  c3h3+ho2  2.000E+13  0.00  4.160E+04                            
           rev /  2.354E+11  0.14  7.800E+01 /                                  
  c3h4-p+ho2  =  c2h4+co+oh  3.000E+12  0.00  1.900E+04                         
           rev /  1.000E+00  0.00  0.000E+00 /                                  
  c3h4-p+oh  =  c3h3+h2o  1.000E+07  2.00  1.000E+03                            
           rev /  2.805E+07  1.81  3.212E+04 /                                  
  ic4h7+o2  =  ic3h5cho+oh  2.470E+13  -0.45  2.302E+04                         
           rev /  1.620E+14  -0.76  7.339E+04 /                                 
  c3h4-p+o  =  c3h3+oh  7.650E+08  1.50  8.600E+03                              
           rev /  2.177E+08  1.31  2.247E+04 /                                  
  c3h4-p+o  =  c2h3+hco  3.200E+12  0.00  2.010E+03                             
           rev /  2.548E+12  -0.39  3.235E+04 /                                 
  ic4h7+o2  =  ch3coch2+ch2o  7.140E+15  -1.21  2.105E+04                       
           rev /  1.226E+15  -1.20  9.019E+04 /                                 
  c3h4-p+o  =  hcco+ch3  9.600E+08  1.00  0.000E+00                             
           rev /  1.643E+10  -0.20  2.409E+04 /                                 
  ic4h7+o2  =  c3h4-a+ch2o+oh  7.290E+29  -5.71  2.145E+04                      
           rev /  0.000E+00  0.00  0.000E+00 /                                  
  c3h5-t  =  c3h4-p+h  1.075E+15  -0.60  3.849E+04                              
           rev /  6.500E+12  0.00  2.000E+03 /                                  
  c3h5-s  =  c3h4-p+h  4.187E+15  -0.79  3.748E+04                              
           rev /  5.800E+12  0.00  3.100E+03 /                                  
  c3h4-p+h  =  c3h3+h2  2.000E+07  2.00  5.000E+03                              
           rev /  1.296E+07  1.81  2.096E+04 /                                  
  c3h4-p+ch3  =  c3h3+ch4  1.500E+00  3.50  5.600E+03                           
           rev /  2.539E+01  3.31  2.204E+04 /                                  
  c3h4-p+c2h  =  c3h3+c2h2  1.000E+12  0.00  0.000E+00                          
           rev /  5.297E+11  -0.39  4.963E+04 /                                 
  c3h4-p+c2h3  =  c3h3+c2h4  1.000E+12  0.00  7.700E+03                         
           rev /  9.541E+11  -0.39  5.245E+04 /                                 
  c3h4-p+c3h5-a  =  c3h3+c3h6  1.000E+12  0.00  7.700E+03                       
           rev /  4.931E+16  -1.73  3.795E+04 /                                 
  c3h3+o  =  ch2o+c2h  1.000E+13  0.00  0.000E+00                               
           rev /  5.446E+14  0.00  3.161E+04 /                                  
  c3h3+oh  =  c3h2+h2o  1.000E+13  0.00  0.000E+00                              
           rev /  1.343E+15  0.00  1.568E+04 /                                  
  c3h3+o2  =  ch2co+hco  3.010E+10  0.00  2.870E+03                             
           rev /  4.881E+11  0.00  5.947E+04 /                                  
  c3h3+ch3  =  c2h5+c2h  4.564E+17  -1.10  4.873E+04                            
           rev /  1.810E+13  0.00  0.000E+00 /                                  
  tc4h9o2  =  tc4h9+o2  4.897E+24  -2.51  3.746E+04                             
           rev /  1.410E+13  0.00  0.000E+00 /                                  
  tc4h9+ho2  =  tc4h9o+oh  7.000E+12  0.00 -1.000E+03                           
           rev /  3.528E+19  -1.62  2.949E+04 /                                 
  ch3o2+tc4h9  =  ch3o+tc4h9o  7.000E+12  0.00 -1.000E+03                       
           rev /  3.446E+21  -2.20  3.425E+04 /                                 
  ic4h9o2  =  ic4h9+o2  1.260E+20  -1.61  3.567E+04                             
           rev /  2.260E+12  0.00  0.000E+00 /                                  
  ic4h9+ho2  =  ic4h9o+oh  7.000E+12  0.00 -1.000E+03                           
           rev /  1.262E+16  -0.72  2.668E+04 /                                 
  ch3o2+ic4h9  =  ch3o+ic4h9o  7.000E+12  0.00 -1.000E+03                       
           rev /  1.233E+18  -1.30  3.144E+04 /                                 
  ic4ketii  =  ch2o+c2h5co+oh  1.500E+16  0.00  4.200E+04                       
           rev /  0.000E+00  0.00  0.000E+00 /                                  
  neoc5ket  =  neoc5ketox+oh  1.500E+16  0.00  4.200E+04                        
           rev /  1.528E+08  1.73 -3.765E+03 /                                  
  o2cho  =  hco+o2  7.766E+26  -3.96  4.423E+04                                 
           rev /  1.200E+11  0.00 -1.100E+03 /                                  
  ic4h8+o2cho  =  ic4h7+ho2cho  1.928E+04  2.60  1.391E+04                      
           rev /  6.514E-07  4.90 -3.468E+03 /                                  
  ic4h10+o2cho  =  ic4h9+ho2cho  2.520E+13  0.00  2.044E+04                     
           rev /  1.006E+00  3.06  2.375E+03 /                                  
  ic4h10+o2cho  =  tc4h9+ho2cho  2.800E+12  0.00  1.601E+04                     
           rev /  1.893E+01  2.72  4.678E+03 /                                  
  ch2o+o2cho  =  hco+ho2cho  1.990E+12  0.00  1.167E+04                         
           rev /  2.331E+02  2.30  4.687E+03 /                                  
  c3h5-a+o2  =  c3h4-a+ho2  2.180E+21  -2.85  3.076E+04                         
           rev /  2.690E+19  -2.40  2.050E+04 /                                 
  c3h5-a+o2  =  c2h2+ch2o+oh  9.720E+29  -5.71  2.145E+04                       
           rev /  0.000E+00  0.00  0.000E+00 /                                  
  hcco+o2  =  co2+hco  2.400E+11  0.00 -8.540E+02                               
           rev /  1.474E+14  0.00  1.336E+05 /                                  
  c3h6+h  =  c3h5-s+h2  8.040E+05  2.50  1.228E+04                              
           rev /  2.393E+03  2.99  5.876E+03 /                                  
  ch2co+oh  =  ch2oh+co  3.730E+12  0.00 -1.013E+03                             
           rev /  9.430E+06  1.66  2.749E+04 /                                  
  ch3+o2  =  ch2o+oh  7.470E+11  0.00  1.425E+04                                
           rev /  7.778E+11  0.00  6.777E+04 /                                  
  c2h4+h2  =  ch3+ch3  3.767E+12  0.83  8.471E+04                               
           rev /  1.000E+14  0.00  3.200E+04 /                                  
  c3h5-t+o2  =  ch2o+ch3co  3.710E+25  -3.96  7.043E+03                         
           rev /  1.872E+27  -4.43  1.012E+05 /                                 
  tc3h6cho  =  ic3h5cho+h  2.879E+16  -0.63  4.128E+04                          
           rev /  1.300E+13  0.00  1.200E+03 /                                  
  tc3h6cho  =  ic3h6co+h  8.876E+16  -0.71  4.435E+04                           
           rev /  1.300E+13  0.00  4.800E+03 /                                  
  tc3h6cho+h2  =  ic3h7cho+h  2.160E+05  2.38  1.899E+04                        
           rev /  1.319E+05  2.47  3.550E+03 /                                  
  ic3h7cho  =  tc3h6cho+h  2.304E+18  -0.91  9.200E+04                          
           rev /  2.000E+14  0.00  0.000E+00 /                                  
  neoc5h10ooh  =  ic4h7ooh+ch3  3.386E+18  -1.40  3.003E+04                     
           rev /  1.250E+11  0.00  1.010E+04 /                                  
  ic4h7ooh  =  ic4h7o+oh  6.400E+15  0.00  4.555E+04                            
           rev /  1.000E+13  0.00  0.000E+00 /                                  
  tc3h6cho+ch2o  =  ic3h7cho+hco  2.520E+08  1.90  1.819E+04                    
           rev /  1.229E+07  1.99  1.742E+04 /                                  
  tc3h6cho+ic4h8  =  ic3h7cho+ic4h7  4.700E+02  3.30  1.984E+04                 
           rev /  6.613E+00  3.39  8.672E+03 /                                  
  ic3h6co+oh  =  ic3h7+co2  1.730E+12  0.00 -1.010E+03                          
           rev /  2.577E+14  -0.43  5.548E+04 /                                 
  tc3h6o2cho  =  tc3h6cho+o2  2.787E+25  -4.07  2.845E+04                       
           rev /  1.990E+17  -2.10  0.000E+00 /                                 
  tc3h6o2cho  =  tc3h6o2hco  1.000E+11  0.00  2.575E+04                         
           rev /  8.258E+11  -0.52  2.280E+04 /                                 
  tc3h6o2hco  =  ch3coch3+co+oh  4.244E+18  -1.43  4.800E+03                    
           rev /  0.000E+00  0.00  0.000E+00 /                                  
  ic4h9o  =  ic3h7cho+h  4.000E+14  0.00  2.150E+04                             
           rev /  1.139E+10  1.08  2.500E+03 /                                  
  ic3h7cho+ho2  =  ic3h7co+h2o2  3.000E+12  0.00  1.192E+04                     
           rev /  7.707E+12  -0.33  1.199E+04 /                                 
  ic3h7cho+ho2  =  tc3h6cho+h2o2  8.000E+10  0.00  1.192E+04                    
           rev /  3.366E+12  -0.42  1.105E+04 /                                 
  ic3h7cho+ch3  =  ic3h7co+ch4  3.980E+12  0.00  8.700E+03                      
           rev /  2.325E+13  -0.06  2.563E+04 /                                 
  ic3h7cho+o  =  ic3h7co+oh  7.180E+12  0.00  1.389E+03                         
           rev /  7.052E+11  -0.06  1.574E+04 /                                 
  ic3h7cho+o2  =  ic3h7co+ho2  4.000E+13  0.00  3.760E+04                       
           rev /  1.625E+11  0.27 -3.432E+03 /                                  
  ic3h7cho+oh  =  ic3h7co+h2o  2.690E+10  0.76 -3.400E+02                       
           rev /  1.164E+10  0.75  3.120E+04 /                                  
  ic3h7cho+oh  =  tc3h6cho+h2o  1.684E+12  0.00 -7.810E+02                      
           rev /  1.194E+13  -0.09  2.981E+04 /                                 
  ic3h7cho+h  =  ic3h7co+h2  2.600E+12  0.00  2.600E+03                         
           rev /  1.000E+00  0.00  0.000E+00 /                                  
  ic3h7cho  =  ic3h7+hco  1.129E+17  -0.03  7.976E+04                           
           rev /  1.810E+13  0.00  0.000E+00 /                                  
  ic3h7co  =  ic3h7+co  1.426E+13  -0.04  1.095E+04                             
           rev /  1.500E+11  0.00  4.810E+03 /                                  
  ac5h10  =  c3h5-t+c2h5  6.247E+22  -1.95  9.940E+04                           
           rev /  1.500E+12  0.00  0.000E+00 /                                  
  tc3h6cho+o2  =  ic3h5cho+ho2  2.725E-19  0.00  7.240E+03                      
           rev /  1.390E+11  -0.20  1.731E+04 /                                 
  tc3h6cho+o2  =  ch3coch3+co+oh  3.620E-20  0.00  0.000E+00                    
           rev /  0.000E+00  0.00  0.000E+00 /                                  
  tc3h6cho+ho2  =  ic3h7cho+o2  3.675E+12  0.00  1.310E+03                      
           rev /  1.236E+14  -0.24  4.335E+04 /                                 
  tc3h6cho+ch3  =  ic3h5cho+ch4  3.010E+12  -0.32 -1.310E+02                    
           rev /  2.207E+15  -0.85  6.790E+04 /                                 
  ic3h5cho+oh  =  ic3h5co+h2o  2.690E+10  0.76 -3.400E+02                       
           rev /  4.400E+10  0.78  3.608E+04 /                                  
  ic3h5cho+ho2  =  ic3h5co+h2o2  1.000E+12  0.00  1.192E+04                     
           rev /  9.709E+12  -0.31  1.688E+04 /                                 
  ic3h5cho+ch3  =  ic3h5co+ch4  3.980E+12  0.00  8.700E+03                      
           rev /  3.928E+13  0.02  3.045E+04 /                                  
  ic3h5cho+o  =  ic3h5co+oh  7.180E+12  0.00  1.389E+03                         
           rev /  1.191E+12  0.02  2.056E+04 /                                  
  ic3h5cho+o2  =  ic3h5co+ho2  2.000E+13  0.00  4.070E+04                       
           rev /  1.372E+11  0.35  4.484E+03 /                                  
  ic3h5cho+h  =  ic3h5co+h2  2.600E+12  0.00  2.600E+03                         
           rev /  9.822E+11  0.02  2.387E+04 /                                  
  ic3h5co  =  c3h5-t+co  1.278E+20  -1.89  3.446E+04                            
           rev /  1.510E+11  0.00  4.809E+03 /                                  
  ic4h7o+o2  =  ic3h5cho+ho2  3.000E+10  0.00  1.649E+03                        
           rev /  6.312E+10  -0.14  3.898E+04 /                                 
  ic4h7o+ho2  =  ic3h5cho+h2o2  3.000E+11  0.00  0.000E+00                      
           rev /  8.930E+14  -0.80  7.850E+04 /                                 
  ic4h7o+ch3  =  ic3h5cho+ch4  2.400E+13  0.00  0.000E+00                       
           rev /  7.261E+16  -0.47  9.529E+04 /                                 
  ic4h7o+o  =  ic3h5cho+oh  6.000E+12  0.00  0.000E+00                          
           rev /  3.052E+14  -0.47  9.272E+04 /                                 
  ic4h7o+oh  =  ic3h5cho+h2o  1.810E+13  0.00  0.000E+00                        
           rev /  9.076E+15  -0.47  1.100E+05 /                                 
  ic4h7o+h  =  ic3h5cho+h2  1.990E+13  0.00  0.000E+00                          
           rev /  2.305E+15  -0.47  9.481E+04 /                                 
  ic4h7o  =  ic4h6oh  1.391E+11  0.00  1.560E+04                                
           rev /  4.233E+11  -0.16  3.167E+04 /                                 
  ic4h9o+ho2  =  ic3h7cho+h2o2  1.000E+12  0.00  0.000E+00                      
           rev /  1.380E+13  -0.25  7.213E+04 /                                 
  ic4h9o+oh  =  ic3h7cho+h2o  1.810E+13  0.00  0.000E+00                        
           rev /  4.209E+13  0.08  1.036E+05 /                                  
  ic4h9o+ch3  =  ic3h7cho+ch4  2.400E+13  0.00  0.000E+00                       
           rev /  3.368E+14  0.08  8.892E+04 /                                  
  ic4h9o+o  =  ic3h7cho+oh  6.000E+12  0.00  0.000E+00                          
           rev /  1.415E+12  0.08  8.635E+04 /                                  
  ic4h9o+h  =  ic3h7cho+h2  1.990E+13  0.00  0.000E+00                          
           rev /  1.069E+13  0.08  8.844E+04 /                                  
  ic4h8+o2  =  ic4h7+ho2  6.000E+12  0.00  3.990E+04                            
           rev /  2.209E+12  -0.28  3.000E+01 /                                 
  ic4h8+o  =  ic3h6co+h+h  1.660E+07  1.76  7.600E+01                           
           rev /  0.000E+00  0.00  0.000E+00 /                                  
  ic4h6oh  =  c3h4-a+ch2oh  1.723E+22  -2.71  5.498E+04                         
           rev /  1.000E+11  0.00  9.200E+03 /                                  
  ic3h7+oh  =  c3h6+h2o  2.410E+13  0.00  0.000E+00                             
           rev /  2.985E+12  0.57  8.382E+04 /                                  
  ic3h7+o  =  ch3coch3+h  4.818E+13  0.00  0.000E+00                            
           rev /  1.293E+16  -0.19  7.938E+04 /                                 
  ic3h7+o  =  ch3cho+ch3  4.818E+13  0.00  0.000E+00                            
           rev /  1.279E+11  0.80  8.648E+04 /                                  
  c3h6+h  =  c3h5-t+h2  4.050E+05  2.50  9.794E+03                              
           rev /  2.761E+02  3.19  5.500E+03 /                                  
  c3h6  =  c3h5-t+h  5.620E+71 -16.58  1.393E+05                                
           rev /  2.032E+64 -14.89  2.755E+04 /                                 
  ic4h8o  =  ic3h7cho  4.180E+13  0.00  5.272E+04                               
           rev /  1.392E+10  0.55  7.205E+04 /                                  
  ic4h7o  =  ic3h5cho+h  5.000E+13  0.00  2.910E+04                             
           rev /  3.071E+11  0.53  1.647E+04 /                                  
  ic4h6oh+ho2  =  ch2cch2oh+ch2o+oh  1.446E+13  0.00  0.000E+00                 
           rev /  0.000E+00  0.00  0.000E+00 /                                  
  ch2cch2oh+o2  =  ch2oh+co+ch2o  4.335E+12  0.00  0.000E+00                    
           rev /  0.000E+00  0.00  0.000E+00 /                                  
  ch2cch2oh  =  c2h2+ch2oh  2.163E+40  -8.31  4.511E+04                         
           rev /  1.610E+40  -8.58  2.033E+04 /                                 
  ch2cch2oh  =  c3h4-a+oh  6.697E+16  -1.11  4.258E+04                          
           rev /  8.500E+12  0.00  2.000E+03 /                                  
  ic3h6co+h  =  ic3h7+co  4.400E+12  0.00  1.459E+03                            
           rev /  0.000E+00  0.00  0.000E+00 /                                  
  ic3h6co+o  =  ch3coch3+co  3.200E+12  0.00 -4.370E+02                         
           rev /  0.000E+00  0.00  0.000E+00 /                                  
  ch3chco+oh  =  c2h5+co2  1.730E+12  0.00 -1.010E+03                           
           rev /  0.000E+00  0.00  0.000E+00 /                                  
  ch3chco+h  =  c2h5+co  4.400E+12  0.00  1.459E+03                             
           rev /  0.000E+00  0.00  0.000E+00 /                                  
  ch3chco+o  =  ch3cho+co  3.200E+12  0.00 -4.370E+02                           
           rev /  0.000E+00  0.00  0.000E+00 /                                  
  ch3chcho  =  c2h3cho+h  3.515E+15  -0.51  4.106E+04                           
           rev /  6.500E+12  0.00  2.900E+03 /                                  
  ch3chcho  =  ch3chco+h  1.135E+16  -0.66  4.031E+04                           
           rev /  5.000E+12  0.00  1.200E+03 /                                  
  ch3chcho+o2  =  ch3chco+ho2  1.810E+11  0.00  1.840E+03                       
           rev /  2.731E+10  -0.01  1.269E+04 /                                 
  ch3chcho+o2  =  c2h3cho+ho2  2.725E+11  0.00  7.240E+03                       
           rev /  1.726E+11  -0.16  1.904E+04 /                                 
  ch3chcho+o2  =  ch3cho+co+oh  3.620E+10  0.00  0.000E+00                      
           rev /  0.000E+00  0.00  0.000E+00 /                                  
  ch3chcoch3  =  ch3chco+ch3  1.406E+15  -0.44  3.834E+04                       
           rev /  1.230E+11  0.00  7.800E+03 /                                  
  c2h3chcho+ho2  =  c2h3cho+hco+oh  8.910E+12  0.00  0.000E+00                  
           rev /  0.000E+00  0.00  0.000E+00 /                                  
  neoc5ketox  =  tc3h6cho+ch2o  8.573E+17  -1.59  1.109E+04                     
           rev /  1.000E+11  0.00  1.190E+04 /                                  
  neoc5h9q2-n  =  neoc5ket+oh  9.000E+14  0.00  1.500E+03                       
           rev /  1.668E+09  1.58  3.188E+04 /                                  
  neoc5h11+ho2  =  neoc5h11o+oh  7.000E+12  0.00 -1.000E+03                     
           rev /  5.004E+16  -0.88  2.705E+04 /                                 
  neoc5h11+ch3o2  =  neoc5h11o+ch3o  7.000E+12  0.00 -1.000E+03                 
           rev /  4.888E+18  -1.46  3.181E+04 /                                 
  hoch2o  =  ch2o+oh  1.643E+14  -0.10  2.189E+04                               
           rev /  2.600E+12  0.00 -6.140E+02 /                                  
  hoch2o  =  hocho+h  1.000E+14  0.00  1.490E+04                                
           rev /  3.077E+11  0.64  7.944E+03 /                                  
  hocho+m  =  co+h2o+m  2.300E+13  0.00  5.000E+04                              
           rev /  1.422E+10  0.46  4.684E+04 /                                  
  hocho+m  =  co2+h2+m  1.500E+16  0.00  5.700E+04                              
           rev /  2.399E+14  0.46  6.102E+04 /                                  
  hocho  =  hco+oh  4.593E+18  -0.46  1.083E+05                                 
           rev /  1.000E+14  0.00  0.000E+00 /                                  
  hocho+oh  =  h2o+co2+h  2.620E+06  2.06  9.160E+02                            
           rev /  0.000E+00  0.00  0.000E+00 /                                  
  hocho+oh  =  h2o+co+oh  1.850E+07  1.51 -9.620E+02                            
           rev /  0.000E+00  0.00  0.000E+00 /                                  
  hocho+h  =  h2+co2+h  4.240E+06  2.10  4.868E+03                              
           rev /  0.000E+00  0.00  0.000E+00 /                                  
  hocho+h  =  h2+co+oh  6.030E+13  -0.35  2.988E+03                             
           rev /  0.000E+00  0.00  0.000E+00 /                                  
  hocho+ch3  =  ch4+co+oh  3.900E-07  5.80  2.200E+03                           
           rev /  0.000E+00  0.00  0.000E+00 /                                  
  hocho+ho2  =  h2o2+co+oh  1.000E+12  0.00  1.192E+04                          
           rev /  0.000E+00  0.00  0.000E+00 /                                  
  hocho+o  =  co+oh+oh  1.770E+18  -1.90  2.975E+03                             
           rev /  0.000E+00  0.00  0.000E+00 /                                  
  ch2(s)+ch4  =  ch3+ch3  4.000E+13  0.00  0.000E+00                            
           rev /  5.429E+15  -0.89  1.565E+04 /                                 
  ch2(s)+c2h6  =  ch3+c2h5  1.200E+14  0.00  0.000E+00                          
           rev /  1.041E+14  -0.33  1.982E+04 /                                 
  ch2(s)+o2  =  co+oh+h  7.000E+13  0.00  0.000E+00                             
           rev /  0.000E+00  0.00  0.000E+00 /                                  
  ch2(s)+h2  =  ch3+h  7.000E+13  0.00  0.000E+00                               
           rev /  2.482E+17  -0.89  1.613E+04 /                                 
  ch2(s)+o  =  co+h+h  3.000E+13  0.00  0.000E+00                               
           rev /  0.000E+00  0.00  0.000E+00 /                                  
  ch2(s)+oh  =  ch2o+h  3.000E+13  0.00  0.000E+00                              
           rev /  3.194E+18  -0.89  8.786E+04 /                                 
  ch2(s)+co2  =  ch2o+co  3.000E+12  0.00  0.000E+00                            
           rev /  2.852E+15  -0.89  6.552E+04 /                                 
  ch2(s)+ch3  =  c2h4+h  2.000E+13  0.00  0.000E+00                             
           rev /  2.671E+15  -0.06  6.884E+04 /                                 
  ch2(s)+ch2co  =  c2h4+co  1.600E+14  0.00  0.000E+00                          
           rev /  4.596E+15  -0.06  1.056E+05 /                                 
  ic6h11+ho2  =  cc6h11o-b+oh  1.000E+13  0.00  0.000E+00                       
           rev /  2.674E+15  -1.00  1.707E+04 /                                 
  ic6h11  =  c3h6+c3h5-a  2.500E+13  0.00  4.500E+04                            
           rev /  0.000E+00  0.00  0.000E+00 /                                  
  tc4h9cho+ho2  =  tc4h9co+h2o2  1.000E+12  0.00  1.192E+04                     
           rev /  3.852E+12  -0.33  1.200E+04 /                                 
  tc4h9cho+ch3  =  tc4h9co+ch4  3.980E+12  0.00  8.700E+03                      
           rev /  1.558E+13  0.00  2.557E+04 /                                  
  tc4h9cho+o  =  tc4h9co+oh  7.180E+12  0.00  1.389E+03                         
           rev /  4.726E+11  0.00  1.568E+04 /                                  
  tc4h9cho+o2  =  tc4h9co+ho2  4.000E+13  0.00  3.760E+04                       
           rev /  1.089E+11  0.32 -3.492E+03 /                                  
  tc4h9cho+oh  =  tc4h9co+h2o  2.690E+10  0.76 -3.400E+02                       
           rev /  1.746E+10  0.76  3.121E+04 /                                  
  tc4h9co  =  tc4h9+co  2.055E+21  -2.30  1.118E+04                             
           rev /  1.500E+11  0.00  4.810E+03 /                                  
  neoc5h11co  =  neoc5h11+co  2.433E+17  -1.27  1.344E+04                       
           rev /  1.500E+11  0.00  4.810E+03 /                                  
  neoc5h11co  =  tc4h9+ch2co  3.657E+16  -1.03  3.487E+04                       
           rev /  1.000E+11  0.00  9.200E+03 /                                  
  c4h7cho2-2+oh  =  ch3cho+ch3chcho  1.000E+11  0.00  0.000E+00                 
           rev /  8.906E+07  2.14  1.348E+04 /                                  
  c4h7cho2-2+ho2  =  ch3cho+c2h3cho+oh  6.030E+09  0.00  7.949E+03              
           rev /  1.000E+00  0.00  0.000E+00 /                                  
  c4h7cho2-2+ch3o2  =  ch3cho+ch3chco+ch3o  3.970E+11  0.00  1.705E+04          
           rev /  1.000E+00  0.00  0.000E+00 /                                  
  xc7h15  =  c3h6+ic4h9  1.657E+19  -1.62  3.120E+04                            
           rev /  1.000E+11  0.00  9.200E+03 /                                  
  xc7h15  =  xc7h14+h  1.220E+17  -0.93  3.639E+04                              
           rev /  2.600E+13  0.00  2.500E+03 /                                  
  yc7h15  =  ic3h7+ic4h8  9.972E+14  -0.52  3.076E+04                           
           rev /  5.000E+10  0.00  9.200E+03 /                                  
  yc7h15  =  xc7h14+h  3.122E+15  -0.41  3.963E+04                              
           rev /  2.600E+13  0.00  1.200E+03 /                                  
  yc7h15  =  yc7h14+h  6.723E+15  -0.59  3.833E+04                              
           rev /  2.600E+13  0.00  2.500E+03 /                                  
  xc7h15+o2  =  xc7h14+ho2  1.500E-29  0.00  2.000E+03                          
           rev /  2.000E-29  0.00  1.750E+04 /                                  
  yc7h15+o2  =  xc7h14+ho2  6.000E-29  0.00  5.020E+03                          
           rev /  2.000E-29  0.00  1.750E+04 /                                  
  yc7h15+o2  =  yc7h14+ho2  3.000E-29  0.00  3.000E+03                          
           rev /  2.000E-29  0.00  1.750E+04 /                                  
  xc7h15  =  yc7h15  3.708E+11  0.00  2.373E+04                                 
           rev /  9.491E+09  0.52  2.826E+04 /                                  
  xc7h14+h  =  xc7h13+h2  3.376E+05  2.36  2.070E+02                            
           rev /  5.426E+05  2.48  2.505E+04 /                                  
  yc7h14+h  =  xc7h13+h2  5.300E+06  2.20  0.000E+00                            
           rev /  1.834E+07  2.14  2.225E+04 /                                  
  xc7h14+ch3  =  xc7h13+ch4  3.690E+00  3.31  4.002E+03                         
           rev /  1.549E+02  3.43  2.933E+04 /                                  
  yc7h14+ch3  =  xc7h13+ch4  4.613E+00  3.10  2.330E+03                         
           rev /  4.171E+02  3.04  2.506E+04 /                                  
  xc7h14+oh  =  xc7h13+h2o  2.764E+04  2.64 -1.919E+03                          
           rev /  1.924E+05  2.76  3.808E+04 /                                  
  yc7h14+oh  =  xc7h13+h2o  3.070E+02  3.20 -3.500E+03                          
           rev /  4.600E+03  3.14  3.390E+04 /                                  
  xc7h14+o  =  xc7h13+oh  1.000E+12  0.00  4.000E+03                            
           rev /  3.000E+12  0.00  1.000E+04 /                                  
  yc7h14+o  =  xc7h13+oh  1.000E+12  0.00  4.000E+03                            
           rev /  3.000E+12  0.00  1.000E+04 /                                  
  xc7h14+oh  =  ch3coch3+ic4h9  2.000E+10  0.00 -4.000E+03                      
           rev /  0.000E+00  0.00  0.000E+00 /                                  
  yc7h14+oh  =  ch3coch3+ic4h9  2.000E+10  0.00 -4.000E+03                      
           rev /  0.000E+00  0.00  0.000E+00 /                                  
  yc7h14+o  =  ch3coch3+ic4h8  2.000E+10  0.00 -1.050E+03                       
           rev /  0.000E+00  0.00  0.000E+00 /                                  
  xc7h13  =  c3h6+ic4h7  8.682E-13  -0.96  3.834E+04                            
           rev /  1.000E-19  0.00  9.200E+03 /                                  
  xc7h14  =  ic3h7+ic4h7  1.978E+19  -0.85  7.296E+04                           
           rev /  1.280E+14  -0.35  0.000E+00 /                                 
  yc7h14  =  ch3+ic6h11  8.370E+18  -1.19  7.263E+04                            
           rev /  1.930E+14  -0.32  0.000E+00 /                                 
  yc7h15o2  =  yc7h15+o2  3.408E+23  -2.45  3.721E+04                           
           rev /  3.000E+12  0.00  0.000E+00 /                                  
  pc7h15  =  tc4h9+c3h6  3.515E+21  -2.20  2.812E+04                            
           rev /  1.500E+11  0.00  7.200E+03 /                                  
  pc7h15  =  oc7h14+h  2.784E+15  -0.72  3.820E+04                              
           rev /  1.000E+13  0.00  2.500E+03 /                                  
  pc7h15+o2  =  oc7h14+ho2  3.000E-29  0.00  3.000E+03                          
           rev /  2.000E-29  0.00  1.750E+04 /                                  
  oc7h14+oh  =  neoc5h11+ch3cho  2.000E+10  0.00 -4.000E+03                     
           rev /  0.000E+00  0.00  0.000E+00 /                                  
  oc7h14+o  =  tc4h9+hco+c2h4  2.000E+10  0.00 -1.050E+03                       
           rev /  0.000E+00  0.00  0.000E+00 /                                  
  oc7h14  =  ic6h11+ch3  5.781E+20  -1.58  7.130E+04                            
           rev /  1.020E+14  -0.32 -1.310E+02 /                                 
  p-qc7h14o+oh  =  c2h3cho+tc4h9+h2o  2.500E+12  0.00  0.000E+00                
           rev /  0.000E+00  0.00  0.000E+00 /                                  
  p-qc7h14o+oh  =  ch2co+neoc5h11+h2o  2.500E+12  0.00  0.000E+00               
           rev /  0.000E+00  0.00  0.000E+00 /                                  
  p-qc7h14o+ho2  =  c2h3cho+tc4h9+h2o2  5.000E+12  0.00  1.770E+04              
           rev /  0.000E+00  0.00  0.000E+00 /                                  
  ic8h18  =  ac8h17+h  1.830E+55 -11.43  1.225E+05                              
           rev /  1.465E+49 -10.43  1.936E+04 /                                 
  ic8h18  =  bc8h17+h  1.820E+55 -11.55  1.198E+05                              
           rev /  2.538E+48 -10.19  1.913E+04 /                                 
  ic8h18  =  cc8h17+h  3.560E+54 -11.38  1.158E+05                              
           rev /  1.429E+47  -9.80  1.846E+04 /                                 
  ic8h18  =  dc8h17+h  3.760E+54 -11.36  1.217E+05                              
           rev /  9.015E+48 -10.36  1.931E+04 /                                 
  ic8h18  =  yc7h15+ch3  7.510E+48  -9.38  9.633E+04                            
           rev /  1.996E+38  -7.52  1.460E+04 /                                 
  ic8h18  =  pc7h15+ch3  1.180E+50  -9.82  9.864E+04                            
           rev /  4.414E+41  -8.49  1.558E+04 /                                 
  ic8h18  =  tc4h9+ic4h9  1.940E+57 -11.84  9.898E+04                           
           rev /  3.190E+41  -8.60  1.564E+04 /                                 
  ic8h18  =  neoc5h11+ic3h7  5.750E+49  -9.66  9.804E+04                        
           rev /  1.735E+41  -8.48  1.544E+04 /                                 
  ic8h18+h  =  ac8h17+h2  7.341E+05  2.77  8.147E+03                            
           rev /  1.108E+04  2.77  1.242E+04 /                                  
  ic8h18+h  =  bc8h17+h2  5.736E+05  2.49  4.124E+03                            
           rev /  1.509E+03  2.85  1.089E+04 /                                  
  ic8h18+h  =  cc8h17+h2  6.020E+05  2.40  2.583E+03                            
           rev /  4.557E+02  2.98  1.265E+04 /                                  
  ic8h18+h  =  dc8h17+h2  1.880E+05  2.75  6.280E+03                            
           rev /  8.500E+03  2.75  1.136E+04 /                                  
  ic8h18+o  =  ac8h17+oh  8.550E+03  3.05  3.123E+03                            
           rev /  5.669E+01  3.05  5.305E+03 /                                  
  ic8h18+o  =  bc8h17+oh  4.770E+04  2.71  2.106E+03                            
           rev /  5.510E+01  3.07  6.781E+03 /                                  
  ic8h18+o  =  cc8h17+oh  3.830E+05  2.41  1.140E+03                            
           rev /  1.273E+02  2.99  9.115E+03 /                                  
  ic8h18+o  =  dc8h17+oh  2.853E+05  2.50  3.645E+03                            
           rev /  5.666E+03  2.50  6.627E+03 /                                  
  ic8h18+oh  =  ac8h17+h2o  2.630E+07  1.80  2.782E+02                          
           rev /  1.719E+06  1.80  1.971E+04 /                                  
  ic8h18+oh  =  bc8h17+h2o  9.000E+05  2.00 -1.133E+03                          
           rev /  1.025E+04  2.36  2.079E+04 /                                  
  ic8h18+oh  =  cc8h17+h2o  1.700E+06  1.90 -1.451E+03                          
           rev /  5.572E+03  2.48  2.377E+04 /                                  
  ic8h18+oh  =  dc8h17+h2o  1.780E+07  1.80  1.431E+03                          
           rev /  3.485E+06  1.80  2.166E+04 /                                  
  ic8h18+ch3  =  ac8h17+ch4  4.257E-14  8.06  4.154E+03                         
           rev /  1.679E-14  8.06  8.911E+03 /                                  
  ic8h18+ch3  =  bc8h17+ch4  2.705E+04  2.26  7.287E+03                         
           rev /  1.859E+03  2.62  1.454E+04 /                                  
  ic8h18+ch3  =  cc8h17+ch4  6.010E-10  6.36  8.9300E+02                        
           rev /  1.189E-11  6.94  1.144E+04 /                                  
  ic8h18+ch3  =  dc8h17+ch4  1.470E-01  3.87  6.808E+03                         
           rev /  1.736E-01  3.87  1.236E+04 /                                  
  ic8h18+ho2  =  ac8h17+h2o2  2.520E+13  0.00  2.044E+04                        
           rev /  9.778E+12  -0.33  8.404E+03 /                                 
  ic8h18+ho2  =  bc8h17+h2o2  5.600E+12  0.00  1.769E+04                        
           rev /  3.785E+11  0.03  8.148E+03 /                                  
  ic8h18+ho2  =  cc8h17+h2o2  2.800E+12  0.00  1.601E+04                        
           rev /  5.448E+10  0.25  9.775E+03 /                                  
  ic8h18+ho2  =  dc8h17+h2o2  1.680E+13  0.00  2.044E+04                        
           rev /  1.952E+13  -0.33  9.204E+03 /                                 
  ic8h18+ch3o  =  ac8h17+ch3oh  4.740E+11  0.00  7.000E+03                      
           rev /  1.200E+10  0.00  9.200E+03 /                                  
  ic8h18+ch3o  =  bc8h17+ch3oh  1.095E+11  0.00  5.000E+03                      
           rev /  8.900E+09  0.00  7.200E+03 /                                  
  ic8h18+ch3o  =  cc8h17+ch3oh  1.900E+10  0.00  2.800E+03                      
           rev /  1.000E+10  0.00  5.200E+03 /                                  
  ic8h18+ch3o  =  dc8h17+ch3oh  3.200E+11  0.00  7.000E+03                      
           rev /  1.200E+10  0.00  9.200E+03 /                                  
  ic8h18+o2  =  ac8h17+ho2  6.300E+13  0.00  5.076E+04                          
           rev /  1.728E+10  0.33 -2.445E+03 /                                  
  ic8h18+o2  =  bc8h17+ho2  1.400E+13  0.00  4.821E+04                          
           rev /  6.689E+08  0.69 -2.502E+03 /                                  
  ic8h18+o2  =  cc8h17+ho2  7.000E+12  0.00  4.606E+04                          
           rev /  9.626E+07  0.91 -1.352E+03 /                                  
  ic8h18+o2  =  dc8h17+ho2  4.200E+13  0.00  5.076E+04                          
           rev /  3.450E+10  0.33 -1.645E+03 /                                  
  ic8h18+c2h5  =  ac8h17+c2h6  1.500E+11  0.00  1.340E+04                       
           rev /  3.200E+11  0.00  1.230E+04 /                                  
  ic8h18+c2h5  =  bc8h17+c2h6  5.000E+10  0.00  1.040E+04                       
           rev /  1.000E+11  0.00  1.290E+04 /                                  
  ic8h18+c2h5  =  cc8h17+c2h6  1.000E+11  0.00  7.900E+03                       
           rev /  3.000E+11  0.00  2.100E+04 /                                  
  ic8h18+c2h5  =  dc8h17+c2h6  1.000E+11  0.00  1.340E+04                       
           rev /  3.200E+11  0.00  1.230E+04 /                                  
  ic8h18+c2h3  =  ac8h17+c2h4  1.500E+12  0.00  1.800E+04                       
           rev /  2.570E+12  0.00  2.540E+04 /                                  
  ic8h18+c2h3  =  bc8h17+c2h4  4.000E+11  0.00  1.680E+04                       
           rev /  2.000E+12  0.00  2.420E+04 /                                  
  ic8h18+c2h3  =  cc8h17+c2h4  2.000E+11  0.00  1.430E+04                       
           rev /  2.500E+12  0.00  2.300E+04 /                                  
  ic8h18+c2h3  =  dc8h17+c2h4  1.000E+12  0.00  1.800E+04                       
           rev /  2.570E+12  0.00  2.540E+04 /                                  
  ac8h17  =  xc7h14+ch3  3.617E+17  -1.27  2.970E+04                            
           rev /  1.000E+11  0.00  1.270E+04 /                                  
  ac8h17  =  ic4h8+ic4h9  1.922E+22  -2.66  2.886E+04                           
           rev /  5.000E+10  0.00  1.060E+04 /                                  
  bc8h17  =  yc7h14+ch3  1.153E+17  -1.09  2.984E+04                            
           rev /  8.500E+10  0.00  1.295E+04 /                                  
  bc8h17  =  oc7h14+ch3  1.142E+15  -0.70  2.637E+04                            
           rev /  1.100E+11  0.00  8.275E+03 /                                  
  cc8h17  =  ic4h8+tc4h9  3.784E+22  -2.66  3.236E+04                           
           rev /  5.000E+10  0.00  1.260E+04 /                                  
  dc8h17  =  c3h6+neoc5h11  2.619E+19  -1.75  3.211E+04                         
           rev /  5.000E+10  0.00  1.310E+04 /                                  
  ic8h18+ch3o2  =  ac8h17+ch3o2h  2.520E+13  0.00  2.044E+04                    
           rev /  2.036E+13  -0.51  5.384E+03 /                                 
  ic8h18+ch3o2  =  bc8h17+ch3o2h  5.600E+12  0.00  1.769E+04                    
           rev /  7.882E+11  -0.14  5.128E+03 /                                 
  ic8h18+ch3o2  =  cc8h17+ch3o2h  2.800E+12  0.00  1.601E+04                    
           rev /  1.134E+11  0.08  6.755E+03 /                                  
  ic8h18+ch3o2  =  dc8h17+ch3o2h  1.680E+13  0.00  2.044E+04                    
           rev /  4.065E+13  -0.51  6.184E+03 /                                 
  ic8h18+ac8h17o2  =  ac8h17+ac8h17o2h  1.814E+13  0.00  2.043E+04              
           rev /  1.440E+10  0.00  1.500E+04 /                                  
  ic8h18+bc8h17o2  =  ac8h17+bc8h17o2h  1.814E+13  0.00  2.043E+04              
           rev /  1.440E+10  0.00  1.500E+04 /                                  
  ic8h18+cc8h17o2  =  ac8h17+cc8h17o2h  1.814E+13  0.00  2.043E+04              
           rev /  1.440E+10  0.00  1.500E+04 /                                  
  ic8h18+dc8h17o2  =  ac8h17+dc8h17o2h  1.814E+13  0.00  2.043E+04              
           rev /  1.440E+10  0.00  1.500E+04 /                                  
  ic8h18+ac8h17o2  =  bc8h17+ac8h17o2h  4.032E+12  0.00  1.770E+04              
           rev /  1.440E+10  0.00  1.500E+04 /                                  
  ic8h18+bc8h17o2  =  bc8h17+bc8h17o2h  4.032E+12  0.00  1.770E+04              
           rev /  1.440E+10  0.00  1.500E+04 /                                  
  ic8h18+cc8h17o2  =  bc8h17+cc8h17o2h  4.032E+12  0.00  1.770E+04              
           rev /  1.440E+10  0.00  1.500E+04 /                                  
  ic8h18+dc8h17o2  =  bc8h17+dc8h17o2h  4.032E+12  0.00  1.770E+04              
           rev /  1.440E+10  0.00  1.500E+04 /                                  
  ic8h18+ac8h17o2  =  cc8h17+ac8h17o2h  2.000E+12  0.00  1.600E+04              
           rev /  1.440E+10  0.00  1.500E+04 /                                  
  ic8h18+bc8h17o2  =  cc8h17+bc8h17o2h  2.000E+12  0.00  1.600E+04              
           rev /  1.440E+10  0.00  1.500E+04 /                                  
  ic8h18+cc8h17o2  =  cc8h17+cc8h17o2h  2.000E+12  0.00  1.600E+04              
           rev /  1.440E+10  0.00  1.500E+04 /                                  
  ic8h18+dc8h17o2  =  cc8h17+dc8h17o2h  2.000E+12  0.00  1.600E+04              
           rev /  1.440E+10  0.00  1.500E+04 /                                  
  ac8h17o2  =  ac8h17+o2  3.465E+20  -1.65  3.572E+04                           
           rev /  4.520E+12  0.00  0.000E+00 /                                  
  bc8h17o2  =  bc8h17+o2  1.046E+23  -2.32  3.884E+04                           
           rev /  7.540E+12  0.00  0.000E+00 /                                  
  cc8h17o2  =  cc8h17+o2  3.620E+24  -2.56  3.601E+04                           
           rev /  1.410E+13  0.00  0.000E+00 /                                  
  dc8h17o2  =  dc8h17+o2  3.465E+20  -1.65  3.492E+04                           
           rev /  4.520E+12  0.00  0.000E+00 /                                  
  ac8h17+ac8h17o2  =  ac8h17o+ac8h17o  7.000E+12  0.00 -1.000E+03               
           rev /  6.479E+13  -0.16  2.936E+04 /                                 
  ac8h17+bc8h17o2  =  ac8h17o+bc8h17o  7.000E+12  0.00 -1.000E+03               
           rev /  4.991E+13  -0.12  2.823E+04 /                                 
  ac8h17+cc8h17o2  =  ac8h17o+cc8h17o  7.000E+12  0.00 -1.000E+03               
           rev /  4.354E+13  -0.16  3.017E+04 /                                 
  ac8h17+dc8h17o2  =  ac8h17o+dc8h17o  7.000E+12  0.00 -1.000E+03               
           rev /  3.252E+13  -0.16  2.936E+04 /                                 
  bc8h17+ac8h17o2  =  bc8h17o+ac8h17o  7.000E+12  0.00 -1.000E+03               
           rev /  9.035E+15  -0.79  3.135E+04 /                                 
  bc8h17+bc8h17o2  =  bc8h17o+bc8h17o  7.000E+12  0.00 -1.000E+03               
           rev /  6.960E+15  -0.76  3.022E+04 /                                 
  bc8h17+cc8h17o2  =  bc8h17o+cc8h17o  7.000E+12  0.00 -1.000E+03               
           rev /  6.071E+15  -0.80  3.216E+04 /                                 
  bc8h17+dc8h17o2  =  bc8h17o+dc8h17o  7.000E+12  0.00 -1.000E+03               
           rev /  4.535E+15  -0.79  3.135E+04 /                                 
  cc8h17+ac8h17o2  =  cc8h17o+ac8h17o  7.000E+12  0.00 -1.000E+03               
           rev /  1.458E+17  -1.07  3.046E+04 /                                 
  cc8h17+bc8h17o2  =  cc8h17o+bc8h17o  7.000E+12  0.00 -1.000E+03               
           rev /  1.123E+17  -1.04  2.933E+04 /                                 
  cc8h17+cc8h17o2  =  cc8h17o+cc8h17o  7.000E+12  0.00 -1.000E+03               
           rev /  9.797E+16  -1.08  3.127E+04 /                                 
  cc8h17+dc8h17o2  =  cc8h17o+dc8h17o  7.000E+12  0.00 -1.000E+03               
           rev /  7.317E+16  -1.07  3.046E+04 /                                 
  dc8h17+ac8h17o2  =  dc8h17o+ac8h17o  7.000E+12  0.00 -1.000E+03               
           rev /  3.252E+13  -0.16  2.856E+04 /                                 
  dc8h17+bc8h17o2  =  dc8h17o+bc8h17o  7.000E+12  0.00 -1.000E+03               
           rev /  2.505E+13  -0.12  2.743E+04 /                                 
  dc8h17+cc8h17o2  =  dc8h17o+cc8h17o  7.000E+12  0.00 -1.000E+03               
           rev /  2.185E+13  -0.16  2.937E+04 /                                 
  dc8h17+dc8h17o2  =  dc8h17o+dc8h17o  7.000E+12  0.00 -1.000E+03               
           rev /  1.632E+13  -0.16  2.856E+04 /                                 
  ac8h17o2+ho2  =  ac8h17o2h+o2  1.750E+10  0.00 -3.275E+03                     
           rev /  5.404E+13  -0.84  3.448E+04 /                                 
  bc8h17o2+ho2  =  bc8h17o2h+o2  1.750E+10  0.00 -3.275E+03                     
           rev /  4.977E+13  -0.83  3.447E+04 /                                 
  cc8h17o2+ho2  =  cc8h17o2h+o2  1.750E+10  0.00 -3.275E+03                     
           rev /  4.986E+13  -0.83  3.447E+04 /                                 
  dc8h17o2+ho2  =  dc8h17o2h+o2  1.750E+10  0.00 -3.275E+03                     
           rev /  5.406E+13  -0.84  3.448E+04 /                                 
  h2o2+ac8h17o2  =  ho2+ac8h17o2h  2.400E+12  0.00  1.000E+04                   
           rev /  2.400E+12  0.00  1.000E+04 /                                  
  h2o2+bc8h17o2  =  ho2+bc8h17o2h  2.400E+12  0.00  1.000E+04                   
           rev /  2.400E+12  0.00  1.000E+04 /                                  
  h2o2+cc8h17o2  =  ho2+cc8h17o2h  2.400E+12  0.00  1.000E+04                   
           rev /  2.400E+12  0.00  1.000E+04 /                                  
  h2o2+dc8h17o2  =  ho2+dc8h17o2h  2.400E+12  0.00  1.000E+04                   
           rev /  2.400E+12  0.00  1.000E+04 /                                  
  ac8h17o2+ch3o2  =  ac8h17o+ch3o+o2  1.400E+16  -1.61  1.860E+03               
           rev /  0.000E+00  0.00  0.000E+00 /                                  
  bc8h17o2+ch3o2  =  bc8h17o+ch3o+o2  1.400E+16  -1.61  1.860E+03               
           rev /  0.000E+00  0.00  0.000E+00 /                                  
  cc8h17o2+ch3o2  =  cc8h17o+ch3o+o2  1.400E+16  -1.61  1.860E+03               
           rev /  0.000E+00  0.00  0.000E+00 /                                  
  dc8h17o2+ch3o2  =  dc8h17o+ch3o+o2  1.400E+16  -1.61  1.860E+03               
           rev /  0.000E+00  0.00  0.000E+00 /                                  
  ac8h17o2+ac8h17o2  =  o2+ac8h17o+ac8h17o  1.400E+16  -1.61  1.860E+03         
           rev /  0.000E+00  0.00  0.000E+00 /                                  
  ac8h17o2+bc8h17o2  =  ac8h17o+bc8h17o+o2  1.400E+16  -1.61  1.860E+03         
           rev /  0.000E+00  0.00  0.000E+00 /                                  
  ac8h17o2+cc8h17o2  =  ac8h17o+cc8h17o+o2  1.400E+16  -1.61  1.860E+03         
           rev /  0.000E+00  0.00  0.000E+00 /                                  
  ac8h17o2+dc8h17o2  =  ac8h17o+dc8h17o+o2  1.400E+16  -1.61  1.860E+03         
           rev /  0.000E+00  0.00  0.000E+00 /                                  
  bc8h17o2+bc8h17o2  =  o2+bc8h17o+bc8h17o  1.400E+16  -1.61  1.860E+03         
           rev /  0.000E+00  0.00  0.000E+00 /                                  
  bc8h17o2+cc8h17o2  =  bc8h17o+cc8h17o+o2  1.400E+16  -1.61  1.860E+03         
           rev /  0.000E+00  0.00  0.000E+00 /                                  
  bc8h17o2+dc8h17o2  =  bc8h17o+dc8h17o+o2  1.400E+16  -1.61  1.860E+03         
           rev /  0.000E+00  0.00  0.000E+00 /                                  
  cc8h17o2+cc8h17o2  =  o2+cc8h17o+cc8h17o  1.400E+16  -1.61  1.860E+03         
           rev /  0.000E+00  0.00  0.000E+00 /                                  
  cc8h17o2+dc8h17o2  =  cc8h17o+dc8h17o+o2  1.400E+16  -1.61  1.860E+03         
           rev /  0.000E+00  0.00  0.000E+00 /                                  
  dc8h17o2+dc8h17o2  =  o2+dc8h17o+dc8h17o  1.400E+16  -1.61  1.860E+03         
           rev /  0.000E+00  0.00  0.000E+00 /                                  
  ac8h17o2h  =  ac8h17o+oh  1.260E+16  0.00  4.250E+04                          
           rev /  1.058E+08  1.76 -3.275E+03 /                                  
  bc8h17o2h  =  bc8h17o+oh  9.450E+15  0.00  4.160E+04                          
           rev /  6.638E+07  1.78 -5.295E+03 /                                  
  cc8h17o2h  =  cc8h17o+oh  7.500E+15  0.00  4.154E+04                          
           rev /  4.588E+07  1.74 -3.415E+03 /                                  
  dc8h17o2h  =  dc8h17o+oh  1.260E+16  0.00  4.250E+04                          
           rev /  5.310E+07  1.76 -3.275E+03 /                                  
  ac8h17o  =  yc7h15+ch2o  1.970E+21  -2.26  1.461E+04                          
           rev /  1.000E+11  0.00  1.190E+04 /                                  
  bc8h17o  =  tc4h9+ic3h7cho  4.579E+26  -3.61  1.557E+04                       
           rev /  1.000E+11  0.00  1.190E+04 /                                  
  cc8h17o  =  neoc5h11+ch3coch3  9.624E+19  -1.73  1.262E+04                    
           rev /  1.000E+11  0.00  1.190E+04 /                                  
  dc8h17o  =  pc7h15+ch2o  2.105E+19  -1.74  1.594E+04                          
           rev /  1.000E+11  0.00  1.190E+04 /                                  
  ac8h17o2  =  ac8h16ooh-b  7.500E+09  0.00  2.085E+04                          
           rev /  6.770E+08  -0.09  8.620E+03 /                                 
  ac8h17o2  =  ac8h16ooh-c  4.689E+08  0.00  1.705E+04                          
           rev /  2.035E+07  0.06  6.690E+03 /                                  
  bc8h17o2  =  bc8h16ooh-a  3.375E+10  0.00  2.440E+04                          
           rev /  2.646E+10  -0.50  8.940E+03 /                                 
  bc8h17o2  =  bc8h16ooh-c  3.000E+10  0.00  2.410E+04                          
           rev /  2.344E+09  -0.02  1.301E+04 /                                 
  bc8h17o2  =  bc8h16ooh-d  2.250E+10  0.00  2.440E+04                          
           rev /  5.283E+10  -0.50  8.940E+03 /                                 
  cc8h17o2  =  cc8h16ooh-a  4.218E+09  0.00  2.235E+04                          
           rev /  3.393E+09  -0.51  6.890E+03 /                                 
  dc8h17o2  =  dc8h16ooh-b  7.500E+09  0.00  2.085E+04                          
           rev /  6.770E+08  -0.09  7.820E+03 /                                 
  ac8h16ooh-b  =  ic8eterab+oh  1.000E+11  0.00  1.425E+04                      
           rev /  0.000E+00  0.00  0.000E+00 /                                  
  ac8h16ooh-c  =  ic8eterac+oh  9.375E+09  0.00  7.000E+03                      
           rev /  0.000E+00  0.00  0.000E+00 /                                  
  bc8h16ooh-c  =  ic8eterbc+oh  6.000E+11  0.00  2.200E+04                      
           rev /  0.000E+00  0.00  0.000E+00 /                                  
  bc8h16ooh-a  =  ic8eterab+oh  1.000E+11  0.00  1.425E+04                      
           rev /  0.000E+00  0.00  0.000E+00 /                                  
  bc8h16ooh-d  =  ic8eterbd+oh  1.000E+11  0.00  1.425E+04                      
           rev /  0.000E+00  0.00  0.000E+00 /                                  
  cc8h16ooh-a  =  ic8eterac+oh  9.375E+09  0.00  7.000E+03                      
           rev /  0.000E+00  0.00  0.000E+00 /                                  
  dc8h16ooh-b  =  ic8eterbd+oh  1.000E+11  0.00  1.425E+04                      
           rev /  0.000E+00  0.00  0.000E+00 /                                  
  ac8h16ooh-bo2  =  ac8h16ooh-b+o2  1.361E+23  -2.36  3.728E+04                 
           rev /  7.540E+12  0.00  0.000E+00 /                                  
  bc8h16ooh-co2  =  bc8h16ooh-c+o2  1.534E+24  -2.44  3.662E+04                 
           rev /  1.410E+13  0.00  0.000E+00 /                                  
  bc8h16ooh-ao2  =  bc8h16ooh-a+o2  2.979E+20  -1.63  3.490E+04                 
           rev /  4.520E+12  0.00  0.000E+00 /                                  
  bc8h16ooh-do2  =  bc8h16ooh-d+o2  2.980E+20  -1.63  3.490E+04                 
           rev /  4.520E+12  0.00  0.000E+00 /                                  
  dc8h16ooh-bo2  =  dc8h16ooh-b+o2  1.362E+23  -2.36  3.808E+04                 
           rev /  7.540E+12  0.00  0.000E+00 /                                  
  ac8h16ooh-bo2  =  ic8ketab+oh  7.500E+09  0.00  2.140E+04                     
           rev /  5.091E+03  1.19  4.603E+04 /                                  
  bc8h16ooh-co2  =  ic8ketbc+oh  3.000E+10  0.00  2.385E+04                     
           rev /  8.995E+03  1.40  4.809E+04 /                                  
  bc8h16ooh-ao2  =  ic8ketba+oh  3.750E+09  0.00  1.785E+04                     
           rev /  2.495E+02  1.57  4.288E+04 /                                  
  bc8h16ooh-do2  =  ic8ketbd+oh  3.750E+09  0.00  1.785E+04                     
           rev /  1.252E+02  1.57  4.288E+04 /                                  
  dc8h16ooh-bo2  =  ic8ketdb+oh  7.500E+09  0.00  2.140E+04                     
           rev /  2.628E+03  1.18  4.672E+04 /                                  
  ic8eteraa+oh  =  xc7h14+hco+h2o  1.250E+12  0.00  0.000E+00                   
           rev /  0.000E+00  0.00  0.000E+00 /                                  
  ic8eterab+oh  =  yc7h14+hco+h2o  1.250E+12  0.00  0.000E+00                   
           rev /  0.000E+00  0.00  0.000E+00 /                                  
  ic8eterac+oh  =  ic4h8+tc3h6cho+h2o  1.250E+12  0.00  0.000E+00               
           rev /  0.000E+00  0.00  0.000E+00 /                                  
  ic8eterbc+oh  =  ic3h5cho+tc4h9+h2o  1.250E+12  0.00  0.000E+00               
           rev /  0.000E+00  0.00  0.000E+00 /                                  
  ic8eterbd+oh  =  oc7h14+hco+h2o  1.250E+12  0.00  0.000E+00                   
           rev /  0.000E+00  0.00  0.000E+00 /                                  
  ic8eterdd+oh  =  c2h3cho+neoc5h11+h2o  1.250E+12  0.00  0.000E+00             
           rev /  0.000E+00  0.00  0.000E+00 /                                  
  ic8eteraa+oh  =  ic3h5cho+ic4h9+h2o  1.250E+12  0.00  0.000E+00               
           rev /  0.000E+00  0.00  0.000E+00 /                                  
  ic8eterab+oh  =  ic4h8+ic3h7co+h2o  1.250E+12  0.00  0.000E+00                
           rev /  0.000E+00  0.00  0.000E+00 /                                  
  ic8eterac+oh  =  ch2o+xc7h13+h2o  1.250E+12  0.00  0.000E+00                  
           rev /  0.000E+00  0.00  0.000E+00 /                                  
  ic8eterbc+oh  =  ic3h6co+tc4h9+h2o  1.250E+12  0.00  0.000E+00                
           rev /  0.000E+00  0.00  0.000E+00 /                                  
  ic8eterbd+oh  =  c3h6+tc4h9co+h2o  1.250E+12  0.00  0.000E+00                 
           rev /  0.000E+00  0.00  0.000E+00 /                                  
  ic8eteraa+ho2  =  xc7h14+hco+h2o2  2.500E+12  0.00  1.770E+04                 
           rev /  0.000E+00  0.00  0.000E+00 /                                  
  ic8eterab+ho2  =  yc7h14+hco+h2o2  2.500E+12  0.00  1.770E+04                 
           rev /  0.000E+00  0.00  0.000E+00 /                                  
  ic8eterac+ho2  =  ic4h8+tc3h6cho+h2o2  2.500E+12  0.00  1.770E+04             
           rev /  0.000E+00  0.00  0.000E+00 /                                  
  ic8eterbc+ho2  =  ic3h5cho+tc4h9+h2o2  2.500E+12  0.00  1.770E+04             
           rev /  0.000E+00  0.00  0.000E+00 /                                  
  ic8eterbd+ho2  =  oc7h14+hco+h2o2  2.500E+12  0.00  1.770E+04                 
           rev /  0.000E+00  0.00  0.000E+00 /                                  
  ic8eterdd+ho2  =  c2h3cho+neoc5h11+h2o2  2.500E+12  0.00  1.770E+04           
           rev /  0.000E+00  0.00  0.000E+00 /                                  
  ic8eteraa+ho2  =  ic3h5cho+ic4h9+h2o2  2.500E+12  0.00  1.770E+04             
           rev /  0.000E+00  0.00  0.000E+00 /                                  
  ic8eterab+ho2  =  ic4h8+ic3h7co+h2o2  2.500E+12  0.00  1.770E+04              
           rev /  0.000E+00  0.00  0.000E+00 /                                  
  ic8eterac+ho2  =  ch2o+xc7h13+h2o2  2.500E+12  0.00  1.770E+04                
           rev /  0.000E+00  0.00  0.000E+00 /                                  
  ic8eterbc+ho2  =  ic3h6co+tc4h9+h2o2  2.500E+12  0.00  1.770E+04              
           rev /  0.000E+00  0.00  0.000E+00 /                                  
  ic8eterbd+ho2  =  c3h6+tc4h9co+h2o2  2.500E+12  0.00  1.770E+04               
           rev /  0.000E+00  0.00  0.000E+00 /                                  
  ic8h18+ac8h17o2  =  dc8h17+ac8h17o2h  1.210E+13  0.00  2.043E+04              
           rev /  1.440E+10  0.00  1.500E+04 /                                  
  ic8h18+bc8h17o2  =  dc8h17+bc8h17o2h  1.210E+13  0.00  2.043E+04              
           rev /  1.440E+10  0.00  1.500E+04 /                                  
  ic8h18+cc8h17o2  =  dc8h17+cc8h17o2h  1.210E+13  0.00  2.043E+04              
           rev /  1.440E+10  0.00  1.500E+04 /                                  
  ic8h18+dc8h17o2  =  dc8h17+dc8h17o2h  1.210E+13  0.00  2.043E+04              
           rev /  1.440E+10  0.00  1.500E+04 /                                  
  ac8h17  =  dc8h17  1.390E+11  0.00  1.540E+04                                 
           rev /  4.163E+11  0.00  1.620E+04 /                                  
  ac8h17  =  cc8h17  3.708E+11  0.00  2.040E+04                                 
           rev /  1.859E+10  0.58  2.619E+04 /                                  
  ic8ketab  =  ic3h7cho+tc3h6cho+oh  1.050E+16  0.00  4.160E+04                 
           rev /  0.000E+00  0.00  0.000E+00 /                                  
  ic8ketbc  =  ch3coch3+tc4h9co+oh  9.500E+15  0.00  4.154E+04                  
           rev /  0.000E+00  0.00  0.000E+00 /                                  
  ic8ketba  =  ch2o+ic3h7coc3h6-t+oh  1.500E+16  0.00  4.200E+04                
           rev /  0.000E+00  0.00  0.000E+00 /                                  
  ic8ketbd  =  ch2o+tc4h9coc2h4s+oh  1.500E+16  0.00  4.200E+04                 
           rev /  0.000E+00  0.00  0.000E+00 /                                  
  ic8ketdb  =  tc4h9cho+ch3chcho+oh  1.050E+16  0.00  4.160E+04                 
           rev /  0.000E+00  0.00  0.000E+00 /                                  
  ac8h16ooh-b  =  oh+ch2o+yc7h14  1.252E+17  -1.08  2.821E+04                   
           rev /  0.000E+00  0.00  0.000E+00 /                                  
  bc8h16ooh-a  =  oh+ic3h7cho+ic4h8  3.118E+21  -2.43  2.633E+04                
           rev /  0.000E+00  0.00  0.000E+00 /                                  
  bc8h16ooh-d  =  oh+tc4h9cho+c3h6  1.293E+21  -2.20  3.297E+04                 
           rev /  0.000E+00  0.00  0.000E+00 /                                  
  dc8h16ooh-b  =  oh+ch2o+oc7h14  1.120E+15  -0.46  3.093E+04                   
           rev /  0.000E+00  0.00  0.000E+00 /                                  
  ic8h18+o2cho  =  ac8h17+ho2cho  2.520E+13  0.00  2.044E+04                    
           rev /  5.581E+02  2.30  3.062E+03 /                                  
  ic8h18+o2cho  =  bc8h17+ho2cho  5.600E+12  0.00  1.769E+04                    
           rev /  2.160E+01  2.66  2.806E+03 /                                  
  ic8h18+o2cho  =  cc8h17+ho2cho  2.800E+12  0.00  1.601E+04                    
           rev /  3.109E+00  2.88  4.633E+03 /                                  
  ic8h18+o2cho  =  dc8h17+ho2cho  1.680E+13  0.00  2.044E+04                    
           rev /  1.114E+03  2.30  3.862E+03 /                                  
  ic3h7coc3h6-t  =  ic3h6co+ic3h7  1.217E+17  -0.63  4.205E+04                  
           rev /  1.000E+11  0.00  1.190E+04 /                                  
  tc4h9coc2h4s  =  ch3chco+tc4h9  4.600E+20  -1.89  3.825E+04                   
           rev /  1.000E+11  0.00  1.060E+04 /                                  
  ac8h16ooh-b  =  yc7h13ooh-x1+ch3  1.008E+17  -1.06  2.760E+04                 
           rev /  8.500E+10  0.00  1.090E+04 /                                  
  dc8h16ooh-b  =  yc7h13ooh-x2+ch3  2.738E+18  -1.25  2.895E+04                 
           rev /  5.000E+10  0.00  1.360E+04 /                                  
  ac8h16ooh-c  =  ic4h8+ic4h8o2h-t  2.370E+25  -4.08  2.596E+04                 
           rev /  5.253E+10  -0.66  4.692E+03 /                                 
  yc7h13ooh-x1  =  yc7h13o-x1+oh  4.178E+20  -1.68  4.781E+04                   
           rev /  2.000E+13  0.00  0.000E+00 /                                  
  yc7h13ooh-x2  =  yc7h13o-x2+oh  1.879E+20  -1.52  4.703E+04                   
           rev /  2.000E+13  0.00  0.000E+00 /                                  
  yc7h13o-x1  =  ch2o+ic6h11  5.183E+15  -0.98  7.977E+03                       
           rev /  1.000E+11  0.00  1.190E+04 /                                  
  xc7h13o-z  =  ic3h7cho+c3h5-t  7.521E+21  -2.40  3.019E+04                    
           rev /  1.000E+11  0.00  1.190E+04 /                                  
  yc7h13o-x2  =  ch2o+ic6h11  7.478E+14  -0.96  9.310E+03                       
           rev /  1.000E+11  0.00  1.190E+04 /                                  
  c3h5-a+ch2o  =  c3h6+hco  6.300E+08  1.90  1.819E+04                          
           rev /  1.097E+08  1.89  1.584E+04 /                                  
  ac8h17+ho2  =  ac8h17o+oh  7.000E+12  0.00 -1.000E+03                         
           rev /  1.392E+16  -0.73  2.670E+04 /                                 
  bc8h17+ho2  =  bc8h17o+oh  7.000E+12  0.00 -1.000E+03                         
           rev /  1.941E+18  -1.37  2.869E+04 /                                 
  cc8h17+ho2  =  cc8h17o+oh  7.000E+12  0.00 -1.000E+03                         
           rev /  3.132E+19  -1.65  2.780E+04 /                                 
  dc8h17+ho2  =  dc8h17o+oh  7.000E+12  0.00 -1.000E+03                         
           rev /  6.985E+15  -0.73  2.590E+04 /                                 
  ac8h17+ch3o2  =  ac8h17o+ch3o  7.000E+12  0.00 -1.000E+03                     
           rev /  1.359E+18  -1.31  3.147E+04 /                                 
  bc8h17+ch3o2  =  bc8h17o+ch3o  7.000E+12  0.00 -1.000E+03                     
           rev /  1.896E+20  -1.95  3.345E+04 /                                 
  cc8h17+ch3o2  =  cc8h17o+ch3o  7.000E+12  0.00 -1.000E+03                     
           rev /  3.059E+21  -2.22  3.256E+04 /                                 
  dc8h17+ch3o2  =  dc8h17o+ch3o  7.000E+12  0.00 -1.000E+03                     
           rev /  6.823E+17  -1.31  3.067E+04 /                                 
  bc8h17o  =  ic3h7+tc4h9cho  2.977E+18  -1.35  1.635E+04                       
           rev /  6.250E+10  0.00  1.290E+04 /                                  
  cc6h11o-b  =  ch3coch3+c3h5-s  7.180E+17  -1.20  2.837E+04                    
           rev /  1.000E+11  0.00  1.190E+04 /                                  
  xc7h13+ho2  =  xc7h13o-z+oh  1.000E+13  0.00  0.000E+00                       
           rev /  4.566E+15  -1.11  1.069E+04 /                                 
  xc7h13o-z  =  ic3h5cho+ic3h7  3.141E+16  -0.85  1.254E+04                     
           rev /  1.000E+11  0.00  1.190E+04 /                                  
end                                                                             


==> anc/nc10h22_comprehensive.txt <==
elements                                                                        
h c o n ar                                                                      
end                                                                             
species                                                                         
h               
h2              
o               
o2              
oh              
h2o             
n2              
co              
hco             
co2             
ch3             
ch4             
ho2             
h2o2            
ch2o            
ch3o            
c2h6            
c2h4            
c2h5            
ch2             
c2h             
c2h2            
c2h3            
ch3oh           
ch2oh           
ch2co           
hcco            
pc2h4oh         
ch3co           
ch2cho          
ch3cho          
c3h4-a          
c3h4-p          
c3h6            
c4h6            
nc3h7           
ic4h7           
c4h7            
c4h8-2          
c4h8-1          
pc4h9           
ch3coch2        
c2h5cho         
c5h9            
c5h10-1         
c5h10-2         
bc5h10          
cc5h10          
c5h11-1         
c5h11-2         
c2h5o           
ch3o2           
c2h5o2          
ch3o2h          
c2h4o1-2        
c2h4o2h         
o2c2h4oh        
c2h3co          
c2h3cho         
c3h5o           
c3h6ooh1-2      
nc3h7o          
nc3h7o2         
c4h7o           
c4h8oh-1        
c4h8oh-1o2      
c4h8ooh1-3o2    
c4h8ooh1-2      
c4h8ooh1-3      
c4h8ooh1-4      
c4h8o1-3        
c4h8o1-4        
pc4h9o          
pc4h9o2         
c5h11o2-1       
c5h10ooh1-3     
c5h10ooh1-4     
c5h10ooh1-3o2   
c5h10o1-4       
c3h5-a          
c3h5-t          
c3h6o1-2        
ch2(s)          
nc4ket13        
nc5ket13        
nc3h7cho        
nc3h7co         
c2h5coch2       
ch3chcoch3      
ch3chco         
ch2ch2cho       
c3h6cho-1       
nc3h7coch2      
nc4h9cho        
nc4h9co         
hoch2o          
hocho           
c6h13-1         
c6h13-2         
c6h12-1         
c6h11           
c6h12o1-4       
c6h13o2-1       
c6h12ooh1-3     
c6h12ooh1-4     
c6h12ooh1-3o2   
nc6ket13        
c7h15-1         
c7h15-4         
c7h14-1         
c7h13           
c7h15o2-1       
c7h14ooh1-3     
c7h14ooh1-4     
c7h14ooh1-3o2   
c7h14o1-3       
c7h14o1-4       
nc7ket13        
nc5h11cho       
nc5h11co        
nc4h9coch2      
c4h7ooh1-4      
c4h7o1-4        
nc10h22         
c10h21-1        
c10h21-2        
c10h21-3        
c10h21-4        
c10h21-5        
c9h19-1         
c8h17-1         
c8h17-4         
c10h20-2        
c9h18-1         
c8h16-1         
c8h16-4         
c10h21o-1       
c10h21o-2       
c10h21o-3       
c10h21o-4       
c10h21o-5       
c10h21o2-1      
c10h21o2-2      
c10h21o2-3      
c10h21o2-4      
c10h21o2-5      
c8h17o2-1       
c10h21o2h-2     
c10ooh1-3       
c10ooh1-4       
c10ooh2-3       
c10ooh2-4       
c10ooh2-5       
c10ooh3-1       
c10ooh3-5       
c10ooh3-6       
c10ooh4-2       
c10ooh4-6       
c10ooh4-7       
c10ooh5-2       
c10ooh5-3       
c10ooh5-7       
c10ooh5-8       
c8ooh1-3        
c8ooh1-4        
c10ooh1-3o2     
c10ooh2-3o2     
c10ooh2-4o2     
c10ooh3-1o2     
c10ooh3-5o2     
c10ooh4-2o2     
c10ooh4-6o2     
c10ooh5-3o2     
c10ooh5-7o2     
c8ooh1-3o2      
c10o1-3         
c10o1-4         
c10o2-4         
c10o2-5         
c10o3-5         
c10o3-6         
c10o4-6         
c10o4-7         
c10ket1-3       
c10ket2-3       
c10ket2-4       
c10ket3-1       
c10ket3-5       
c10ket4-2       
c10ket4-6       
c10ket5-3       
c10ket5-7       
c8ket1-3        
nc7h15cho       
nc6h13cho       
nc7h15co        
nc6h13co        
c7h15coch2      
c6h13coch2      
c5h11coch2      
c10h19          
c8h15           
end                                                                             
reactions        cal/mole                                                       
  ch3+h(+m) = ch4(+m) 2.138e+15  -0.40  0.000E+00                               
           low / 3.310E+30 -4.00 2108. /                                        
     troe/0.0  1.E-15  1.E-15  40./                                             
h2/2/                                                                           
h2o/5/                                                                          
co/2/                                                                           
co2/3/                                                                          
  ch4+h  =  ch3+h2  1.727E+04  3.00  8.224E+03                                  
    rev /  6.610E+02  3.00  7.744E+03 /                                         
  ch4+oh  =  ch3+h2o  1.930E+05  2.40  2.106E+03                                
    rev /  3.199E+04  2.40  1.678E+04 /                                         
  ch4+o  =  ch3+oh  3.150E+12  0.50  1.029E+04                                  
    rev /  5.296E+10  0.50  7.715E+03 /                                         
  c2h6+ch3  =  c2h5+ch4  1.510E-07  6.00  6.047E+03                             
    rev /  9.649E-10  6.56  1.022E+04 /                                         
  hco+oh  =  co+h2o  1.020E+14  0.00  0.000E+00                                 
    rev /  2.896E+15  0.00  1.052E+05 /                                         
  co+oh  =  co2+h  1.400E+05  1.95 -1.347E+03                                   
    rev /  1.568E+07  1.95  2.099E+04 /                                         
  h+o2  =  o+oh  1.970E+14  0.00  1.654E+04                                     
    rev /  1.555E+13  0.00  4.250E+02 /                                         
  o+h2  =  h+oh  5.080E+04  2.67  6.292E+03                                     
    rev /  2.231E+04  2.67  4.197E+03 /                                         
  o+h2o  =  oh+oh  2.970E+06  2.02  1.340E+04                                   
    rev /  3.013E+05  2.02 -3.850E+03 /                                         
  oh+h2  =  h+h2o  2.160E+08  1.51  3.430E+03                                   
    rev /  9.352E+08  1.51  1.858E+04 /                                         
 hco+m = h+co+m 1.860E+17 -1.00 1.700E+04                                       
           rev / 6.467E+13 0.00 -4.420E+02 /                                    
h2/2.5/                                                                         
h2o/12/                                                                         
co/1.9/                                                                         
co2/3.8/                                                                        
 h2o2+oh = h2o+ho2  1.000E+12   0.00  0.000E+00                                 
           rev / 1.685E+11  0.33 3.146E+04 /                                    
    DUPLICATE                                                                   
 c2h4+o = ch3+hco  1.020E+07   1.88  1.790E+02                                  
           rev / 2.851E+08  1.05 3.177E+04 /                                    
 h+c2h4(+m) = c2h5(+m) 1.081E+12   0.45  1.822E+03                              
           low / 1.112E+34 -5.00 4.448E+03 /                                    
  troe/1.0  1.000E-15  9.500E+01  2.000E+02/                                    
h2/2/                                                                           
h2o/5/                                                                          
co/2/                                                                           
co2/3/                                                                          
 ch3oh(+m) = ch3+oh(+m) 1.900E+16   0.00  9.173E+04                             
           low / 2.95E+44 -7.35 9.546E+04 /                                     
  troe/0.414  279.  5459. 1.00E+100/                                            
h2/2/                                                                           
h2o/16/                                                                         
co/2/                                                                           
co2/3/                                                                          
  c2h6+h  =  c2h5+h2  5.540E+02  3.50  5.167E+03                                
    rev /  1.355E-01  4.06  8.857E+03 /                                         
  ch3oh+ho2  =  ch2oh+h2o2  3.980E+13  0.00  1.940E+04                          
    rev /  1.096E+09  1.33  1.125E+04 /                                         
  c2h5+o2  =  c2h4+ho2  1.220E+30  -5.76  1.010E+04                             
    rev /  1.259E+30  -5.63  2.230E+04 /                                        
  c2h6+oh  =  c2h5+h2o  5.800E+07  1.73  1.160E+03                              
    rev /  6.142E+04  2.29  2.000E+04 /                                         
  c2h6+o  =  c2h5+oh  1.300E+07  2.13  5.190E+03                                
    rev /  1.397E+03  2.69  6.785E+03 /                                         
  ch3+ho2  =  ch3o+oh  1.100E+13  0.00  0.000E+00                               
    rev /  4.780E+14  -0.35  2.455E+04 /                                        
  co+ho2  =  co2+oh  3.010E+13  0.00  2.300E+04                                 
    rev /  6.435E+15  -0.33  8.461E+04 /                                        
 ch3+ch3(+m) = c2h6(+m) 9.214E+16  -1.17  6.358E+02                             
           low / 1.135E+36 -5.246 1.705E+03 /                                   
 troe/0.405 1120. 69.6 1.e+15/                                                  
h2/2/                                                                           
h2o/5/                                                                          
co/2/                                                                           
co2/3/                                                                          
 h2o+m = h+oh+m 1.837E+27 -3.00  1.226E+05                                      
               rev/ 2.250E+22 -2.00  0.000E+00 /                                
h2/2.5/                                                                         
h2o/12/                                                                         
co/1.9/                                                                         
co2/3.8/                                                                        
 h+o2(+m) = ho2(+m) 1.475E+12 0.60  0.000E+00                                   
               low/ 3.500E+16 -0.41 -1.1160E+03 /                               
 troe/5.0000E-01  1.0000E-30  1.0000E+30 1.00E+100/                             
h2/2.5/                                                                         
h2o/12/                                                                         
co/1.9/                                                                         
co2/3.8/                                                                        
 co+o(+m) = co2(+m) 1.800E+10  0.00  2.384E+03                                  
               low/ 1.350E+24 -2.788  4191. /                                   
h2/2.5/                                                                         
h2o/12/                                                                         
co/1.9/                                                                         
co2/3.8/                                                                        
  co+o2  =  co2+o  1.620E+13  0.00  4.770E+04                                   
    rev /  1.433E+14  0.00  5.392E+04 /                                         
  hco+h  =  co+h2  7.340E+13  0.00  0.000E+00                                   
    rev /  4.813E+14  0.00  9.000E+04 /                                         
  hco+o  =  co+oh  3.020E+13  0.00  0.000E+00                                   
    rev /  8.697E+13  0.00  8.790E+04 /                                         
  ch2o+m  =  hco+h+m  6.283E+29  -3.57  9.320E+04                               
    rev /  2.660E+24  -2.57  4.270E+02 /                                        
  ch2o+oh  =  hco+h2o  3.430E+09  1.18 -4.470E+02                               
    rev /  1.186E+09  1.18  2.938E+04 /                                         
  ch2o+h  =  hco+h2  9.334E+08  1.50  2.976E+03                                 
    rev /  7.453E+07  1.50  1.765E+04 /                                         
  ch2o+o  =  hco+oh  4.160E+11  0.57  2.762E+03                                 
    rev /  1.459E+10  0.57  1.534E+04 /                                         
  ch3+oh  =  ch2o+h2  2.250E+13  0.00  4.300E+03                                
    rev /  6.756E+14  0.00  7.602E+04 /                                         
  ch3+o  =  ch2o+h  8.000E+13  0.00  0.000E+00                                  
    rev /  1.055E+15  0.00  6.963E+04 /                                         
  ch3+o2  =  ch3o+o  1.995E+18  -1.57  2.921E+04                                
    rev /  3.585E+18  -1.59 -1.631E+03 /                                        
  ch2o+ch3  =  hco+ch4  3.636E-06  5.42  9.980E+02                              
    rev /  7.584E-06  5.42  1.615E+04 /                                         
  hco+ch3  =  ch4+co  1.210E+14  0.00  0.000E+00                                
    rev /  2.073E+16  0.00  9.048E+04 /                                         
 ch3o(+m) = ch2o+h(+m)  5.450E+13   0.00  1.350E+04                             
                low / 2.344E+25 -2.7  3.060E+04 /                               
 c2h4(+m) = c2h2+h2(+m)  1.800E+13   0.00  7.600E+04                            
           low / 1.500E+15 0.00 5.5443E+04 /                                    
  ho2+o  =  oh+o2  3.250E+13  0.00  0.000E+00                                   
    rev /  7.857E+14  -0.33  5.539E+04 /                                        
  hco+ho2  =  ch2o+o2  2.974E+10  0.33 -3.861E+03                               
    rev /  2.050E+13  0.00  3.895E+04 /                                         
  ch3o+o2  =  ch2o+ho2  5.500E+10  0.00  2.424E+03                              
    rev /  1.318E+09  0.35  3.139E+04 /                                         
  ch3+ho2  =  ch4+o2  3.600E+12  0.00  0.000E+00                                
    rev /  5.177E+15  -0.33  5.796E+04 /                                        
  hco+o2  =  co+ho2  7.580E+12  0.00  4.100E+02                                 
    rev /  9.029E+11  0.33  3.293E+04 /                                         
  ho2+h  =  oh+oh  7.080E+13  0.00  3.000E+02                                   
    rev /  1.352E+14  -0.33  3.957E+04 /                                        
  ho2+h  =  h2+o2  1.660E+13  0.00  8.200E+02                                   
    rev /  9.138E+14  -0.33  5.830E+04 /                                        
  ho2+oh  =  h2o+o2  2.890E+13  0.00 -5.000E+02                                 
    rev /  6.888E+15  -0.33  7.214E+04 /                                        
  h2o2+o2  =  ho2+ho2  5.942E+17  -0.66  5.315E+04                              
    rev /  4.200E+14  0.00  1.198E+04 /                                         
    DUPLICATE                                                                   
 oh+oh(+m) = h2o2(+m) 1.236E+14   -.37  0.000E+00                               
           low / 3.041E+30 -4.63 2049. /                                        
 troe /0.47 100. 2000. 1.0e+15/                                                 
h2/2.5/                                                                         
h2o/12/                                                                         
co/1.9/                                                                         
co2/3.8/                                                                        
  h2o2+h  =  h2o+oh  2.410E+13  0.00  3.970E+03                                 
    rev /  7.750E+12  0.00  7.470E+04 /                                         
  ch4+ho2  =  ch3+h2o2  3.420E+11  0.00  1.929E+04                              
    rev /  3.365E+11  -0.33  2.502E+03 /                                        
  ch2o+ho2  =  hco+h2o2  5.820E-03  4.53  6.557E+03                             
    rev /  1.194E-02  4.20  4.921E+03 /                                         
  oh+m = o+h+m  3.909E+22  -2.00  1.053E+05                                     
        rev /  4.720E+18  -1.00  0.000E+00 /                                    
h2/2.5/                                                                         
h2o/12/                                                                         
co/1.9/                                                                         
co2/3.8/                                                                        
 o2+m = o+o+m 6.473E+20 -1.50 1.215E+05                                         
           rev / 6.170E+15 -0.50 0.000E+00 /                                    
h2/2.5/                                                                         
h2o/12/                                                                         
co/1.9/                                                                         
co2/3.8/                                                                        
 h2+m = h+h+m 4.570E+19 -1.40  1.044E+05                                        
               rev/ 2.423E+15 -0.40 -3.040E+03 /                                
h2/2.5/                                                                         
h2o/12/                                                                         
co/1.9/                                                                         
co2/3.8/                                                                        
 c2h3+h(+m) = c2h4(+m) 6.100E+12 0.27  2.800E+02                                
              low / 9.800E+29 -3.86 3.320E+03 /                                 
 troe /0.782 208. 2663. 6095./                                                  
 c2h5+c2h3 = c2h4+c2h4 5.765E+14 -0.63 2.490E+03                                
                rev/ 4.820E+14  0.00 7.153E+04 /                                
 c2h2+h(+m) = c2h3(+m) 3.110E+11   0.58  2.589E+03                              
               low/ 2.254E+40 -7.269  6577. /                                   
  troe/ 1.0 1.e-15 675. 1.e+15/                                                 
h2/2/                                                                           
h2o/5/                                                                          
co/2/                                                                           
co2/3/                                                                          
  c2h4+h  =  c2h3+h2  8.420E-03  4.62  2.583E+03                                
    rev /  5.723E-01  3.79  3.233E+03 /                                         
  c2h4+oh  =  c2h3+h2o  2.050E+13  0.00  5.950E+03                              
    rev /  6.033E+15  -0.83  2.176E+04 /                                        
  c2h2+m  =  c2h+h+m  4.200E+16  0.00  1.070E+05                                
    rev /  7.130E+07  2.08 -2.891E+04 /                                         
  c2h2+o2  =  hcco+oh  2.000E+08  1.50  3.010E+04                               
    rev /  2.232E+05  1.50  2.540E+04 /                                         
  ch2+o2  =  co+h2o  7.280E+19  -2.54  1.809E+03                                
    rev /  8.508E+20  -2.54  1.798E+05 /                                        
  c2h2+oh  =  c2h+h2o  3.370E+07  2.00  1.400E+04                               
    rev /  4.671E+03  3.08  6.850E+02 /                                         
  o+c2h2  =  c2h+oh  3.160E+15  -0.60  1.500E+04                                
    rev /  4.443E+10  0.48 -1.556E+04 /                                         
  c2h2+o  =  ch2+co  6.120E+06  2.00  1.900E+03                                 
    rev /  1.152E+06  2.00  5.257E+04 /                                         
  c2h+o2  =  hco+co  2.410E+12  0.00  0.000E+00                                 
    rev /  1.328E+16  -1.08  1.541E+05 /                                        
  ch2+o2  =  hco+oh  1.290E+20  -3.30  2.840E+02                                
    rev /  5.310E+19  -3.30  7.317E+04 /                                        
  ch2+o  =  co+h+h  5.000E+13  0.00  0.000E+00                                  
    rev /  0.000E+00  0.00  0.000E+00 /                                         
  ch2+o2  =  co2+h+h  3.290E+21  -3.30  2.868E+03                               
    rev /  0.000E+00  0.00  0.000E+00 /                                         
  ch3oh+oh  =  ch2oh+h2o  7.100E+06  1.80 -5.960E+02                            
    rev /  3.293E+01  3.46  2.272E+04 /                                         
  ch3oh+h  =  ch3o+h2  3.600E+12  0.00  6.095E+03                               
    rev /  7.467E+12  -0.02  7.825E+03 /                                        
  ch3oh+h  =  ch2oh+h2  1.440E+13  0.00  6.095E+03                              
    rev /  1.543E+07  1.66  1.425E+04 /                                         
  ch3oh+ch3  =  ch2oh+ch4  3.190E+01  3.17  7.172E+03                           
    rev /  8.927E-04  4.83  1.581E+04 /                                         
  ch3oh+o  =  ch2oh+oh  3.880E+05  2.50  3.080E+03                              
    rev /  1.826E-01  4.16  9.143E+03 /                                         
  ch2oh+o2  =  ch2o+ho2  6.510E+05  2.27 -7.700E+02                             
    rev /  3.020E+10  0.94  2.177E+04 /                                         
 ch2oh(+m) = ch2o+h(+m) 2.800E+14  -0.73  3.282E+04                             
           low / 6.010E+33 -5.39 3.620E+04 /                                    
      troe/ 0.96 67.6 1855. 7543./                                              
 c2h3+o2 = c2h2+ho2 2.120E-06 6.00 9.484E+03                                    
           rev / 1.114E-07 6.33 1.757E+04 /                                     
  h2o2+o  =  oh+ho2  9.550E+06  2.00  3.970E+03                                 
    rev /  1.632E+05  2.33  1.818E+04 /                                         
  c2h2+o  =  hcco+h  1.430E+07  2.00  1.900E+03                                 
    rev /  2.021E+05  2.00  1.331E+04 /                                         
  c2h2+oh  =  ch2co+h  2.190E-04  4.50 -1.000E+03                               
    rev /  2.161E-03  4.50  1.966E+04 /                                         
  ch2co+h  =  ch3+co  1.100E+13  0.00  3.400E+03                                
    rev /  2.400E+12  0.00  4.020E+04 /                                         
  ch2co+o  =  ch2+co2  1.750E+12  0.00  1.350E+03                               
    rev /  3.739E+12  0.00  5.369E+04 /                                         
  ch2+o2  =  ch2o+o  3.290E+21  -3.30  2.868E+03                                
    rev /  3.862E+22  -3.30  6.318E+04 /                                        
 ch2co(+m) = ch2+co(+m) 3.000E+14 0.00 7.098E+04                                
                low / 3.600E+15 0.00  5.927E+04 /                               
  ch2co+o  =  hcco+oh  1.000E+13  0.00  8.000E+03                               
    rev /  1.432E+10  0.00 -1.255E+03 /                                         
  ch2co+oh  =  hcco+h2o  1.000E+13  0.00  2.000E+03                             
    rev /  1.412E+11  0.00  9.995E+03 /                                         
  ch2co+h  =  hcco+h2  2.000E+14  0.00  8.000E+03                               
    rev /  6.522E+11  0.00  8.400E+02 /                                         
  hcco+oh  =  hco+hco  1.000E+13  0.00  0.000E+00                               
    rev /  2.411E+14  0.00  4.036E+04 /                                         
  hcco+h  =  ch2(s)+co  1.100E+14  0.00  0.000E+00                              
    rev /  2.046E+12  0.89  2.783E+04 /                                         
  hcco+o  =  h+co+co  8.000E+13  0.00  0.000E+00                                
    rev /  0.000E+00  0.00  0.000E+00 /                                         
  c2h6+o2  =  c2h5+ho2  6.030E+13  0.00  5.187E+04                              
    rev /  2.679E+08  0.89 -1.922E+03 /                                         
  c2h6+ho2  =  c2h5+h2o2  1.320E+13  0.00  2.047E+04                            
    rev /  8.298E+10  0.24  7.852E+03 /                                         
  ch2+o2  =  co2+h2  1.010E+21  -3.30  1.508E+03                                
    rev /  3.054E+23  -3.30  1.867E+05 /                                        
  ch3+c2h3  =  ch4+c2h2  3.920E+11  0.00  0.000E+00                             
    rev /  2.962E+13  0.00  6.605E+04 /                                         
  ch3+c2h5  =  ch4+c2h4  1.950E+13  -0.50  0.000E+00                            
    rev /  2.895E+16  -0.70  7.017E+04 /                                        
  ch3oh+ch2o  =  ch3o+ch3o  3.835E+13  0.05  8.472E+04                          
    rev /  6.030E+13  0.00  0.000E+00 /                                         
  ch2o+ch3o  =  ch3oh+hco  1.020E+11  0.00  2.980E+03                           
    rev /  3.926E+09  0.02  1.592E+04 /                                         
  ch4+ch3o  =  ch3+ch3oh  1.570E+11  0.00  8.842E+03                            
    rev /  2.897E+09  0.02  6.632E+03 /                                         
  c2h6+ch3o  =  c2h5+ch3oh  2.410E+11  0.00  7.090E+03                          
    rev /  2.842E+07  0.59  9.050E+03 /                                         
  c2h3+h  =  c2h2+h2  2.000E+13  0.00  2.500E+03                                
    rev /  1.331E+13  0.00  6.808E+04 /                                         
  ch3o+ch3oh  =  ch2oh+ch3oh  3.000E+11  0.00  4.074E+03                        
    rev /  1.549E+05  1.68  1.050E+04 /                                         
  ch3oh+oh  =  ch3o+h2o  1.000E+06  2.10  4.967E+02                             
    rev /  8.981E+06  2.08  1.738E+04 /                                         
  c2h5+h  =  ch3+ch3  3.610E+13  0.00  0.000E+00                                
    rev /  5.446E+16  -1.03  1.698E+04 /                                        
  c2h3+o2  =  ch2o+hco  1.700E+29  -5.31  6.500E+03                             
    rev /  1.657E+29  -5.31  9.305E+04 /                                        
  c2h6  =  c2h5+h  2.783E+21  -1.56  1.038E+05                                  
    rev /  3.610E+13  0.00  0.000E+00 /                                         
  pc2h4oh  =  c2h4+oh  1.293E+12  -0.37  2.685E+04                              
    rev /  9.930E+11  0.00 -9.600E+02 /                                         
  c2h4+ch3  =  c2h3+ch4  6.620E+00  3.70  9.500E+03                             
    rev /  1.440E+00  4.02  5.472E+03 /                                         
 ch3co(+m) = ch3+co(+m) 3.000E+12 0.00 1.672E+04                                
           low / 1.200E+15  0.00 1.2518E+04 /                                   
  ch3cho  =  ch3+hco  2.614E+15  0.15  8.055E+04                                
    rev /  2.000E+13  0.00  0.000E+00 /                                         
  ch3cho+o2  =  ch3co+ho2  3.010E+13  0.00  3.915E+04                           
    rev /  8.552E+10  0.32 -1.940E+03 /                                         
  ch3cho+oh  =  ch3co+h2o  2.000E+06  1.80  1.300E+03                           
    rev /  1.354E+06  1.79  3.285E+04 /                                         
  ch3cho+h  =  ch3co+h2  1.340E+13  0.00  3.300E+03                             
    rev /  2.096E+12  -0.01  1.969E+04 /                                        
  ch3cho+o  =  ch3co+oh  5.940E+12  0.00  1.868E+03                             
    rev /  4.080E+11  -0.01  1.617E+04 /                                        
  ch3cho+ho2  =  ch3co+h2o2  3.010E+12  0.00  1.192E+04                         
    rev /  1.210E+13  -0.34  1.201E+04 /                                        
  ch3cho+ch3  =  ch3co+ch4  2.608E+06  1.78  5.911E+03                          
    rev /  1.066E+07  1.77  2.278E+04 /                                         
  c2h2+ch3  =  c3h4-p+h  1.211E+17  -1.20  1.668E+04                            
    rev /  1.000E+14  0.00  4.000E+03 /                                         
  c3h5-a  =  c2h2+ch3  2.397E+48  -9.90  8.208E+04                              
    rev /  2.610E+46  -9.82  3.695E+04 /                                        
  c3h6  =  c2h3+ch3  2.730E+62 -13.28  1.232E+05                                
    rev /  4.712E+59 -13.19  2.954E+04 /                                        
  c2h2+ch3  =  c3h4-a+h  6.740E+19  -2.08  3.159E+04                            
    rev /  1.149E+16  -0.70  1.579E+04 /                                        
  c3h6  =  c3h5-a+h  2.010E+61 -13.26  1.185E+05                                
    rev /  4.887E+56 -12.25  2.808E+04 /                                        
  c3h6+o  =  ch2co+ch3+h  2.500E+07  1.76  7.600E+01                            
    rev /  1.000E+00  0.00  0.000E+00 /                                         
  c3h6+o  =  c2h5+hco  1.580E+07  1.76 -1.216E+03                               
    rev /  1.402E+05  1.88  2.651E+04 /                                         
  c3h6+o  =  ch3chco+h+h  2.500E+07  1.76  7.600E+01                            
    rev /  0.000E+00  0.00  0.000E+00 /                                         
  c3h6+ho2  =  c3h5-a+h2o2  1.500E+11  0.00  1.419E+04                          
    rev /  5.867E+05  1.33  9.759E+03 /                                         
  c3h6+ho2  =  c3h5-t+h2o2  3.000E+09  0.00  9.930E+03                          
    rev /  9.234E+03  1.27 -1.406E+04 /                                         
  c3h6+oh  =  c3h5-a+h2o  3.120E+06  2.00 -2.980E+02                            
    rev /  6.194E+06  2.01  3.188E+04 /                                         
  c4h6  =  c2h3+c2h3  4.027E+19  -1.00  9.815E+04                               
    rev /  1.260E+13  0.00  0.000E+00 /                                         
  c4h6+oh  =  c2h5+ch2co  1.000E+12  0.00  0.000E+00                            
    rev /  3.730E+12  0.00  3.002E+04 /                                         
  c4h6+oh  =  ch2o+c3h5-a  1.000E+12  0.00  0.000E+00                           
    rev /  3.501E+06  0.00  7.106E+04 /                                         
  c4h6+oh  =  c2h3+ch3cho  1.000E+12  0.00  0.000E+00                           
    rev /  5.437E+11  0.00  1.855E+04 /                                         
  c4h6+o  =  c2h4+ch2co  1.000E+12  0.00  0.000E+00                             
    rev /  6.377E+11  0.00  9.434E+04 /                                         
  c4h6+o  =  ch2o+c3h4-a  1.000E+12  0.00  0.000E+00                            
    rev /  1.075E+12  0.00  7.905E+04 /                                         
  c2h4+o2  =  c2h3+ho2  4.000E+13  0.00  5.820E+04                              
    rev /  4.939E+13  -0.50  1.368E+03 /                                        
  ch2o+m  =  co+h2+m  1.826E+32  -4.42  8.712E+04                               
    rev /  5.070E+27  -3.42  8.435E+04 /                                        
  nc3h7  =  ch3+c2h4  2.284E+14  -0.55  2.840E+04                               
    rev /  4.100E+11  0.00  7.204E+03 /                                         
  nc3h7  =  h+c3h6  2.667E+15  -0.64  3.682E+04                                 
    rev /  1.000E+13  0.00  2.500E+03 /                                         
  nc3h7+o2  =  c3h6+ho2  3.000E+11  0.00  3.000E+03                             
    rev /  2.000E+11  0.00  1.750E+04 /                                         
  c2h4+ch3o  =  c2h3+ch3oh  1.200E+11  0.00  6.750E+03                          
    rev /  1.000E+10  0.00  9.000E+03 /                                         
  c3h6+oh  =  c3h5-t+h2o  1.110E+06  2.00  1.451E+03                            
    rev /  3.276E+03  2.69  1.231E+04 /                                         
  c3h6+o  =  c3h5-a+oh  5.240E+11  0.70  5.884E+03                              
    rev /  1.055E+11  0.71  2.082E+04 /                                         
  c3h6+o  =  c3h5-t+oh  6.030E+10  0.70  7.632E+03                              
    rev /  1.805E+07  1.39  1.243E+03 /                                         
  c3h6+h  =  c3h5-a+h2  1.730E+05  2.50  2.492E+03                              
    rev /  7.933E+04  2.51  1.952E+04 /                                         
  c3h6+h  =  c2h4+ch3  4.830E+33  -5.81  1.850E+04                              
    rev /  2.313E+33  -5.90  3.162E+04 /                                        
  ic4h7  =  c3h4-a+ch3  1.230E+47  -9.74  7.426E+04                             
    rev /  3.017E+41  -8.70  2.662E+04 /                                        
  bc5h10  =  ch3+c4h7  1.000E+16  0.00  7.100E+04                               
    rev /  1.000E+13  0.00  0.000E+00 /                                         
  cc5h10  =  ch3+c4h7  1.000E+16  0.00  7.100E+04                               
    rev /  1.000E+13  0.00  0.000E+00 /                                         
  c5h9  =  c3h5-a+c2h4  2.500E+13  0.00  4.500E+04                              
    rev /  0.000E+00  0.00  0.000E+00 /                                         
  c5h9  =  c4h6+ch3  1.339E+15  -0.52  3.832E+04                                
    rev /  1.750E+11  0.00  7.600E+03 /                                         
  c4h7  =  c4h6+h  1.200E+14  0.00  4.930E+04                                   
    rev /  4.000E+13  0.00  1.300E+03 /                                         
  c4h7  =  c2h4+c2h3  1.000E+11  0.00  3.700E+04                                
    rev /  5.000E+10  0.00  7.000E+03 /                                         
  c4h7+c3h6  =  c4h8-2+c3h5-a  1.000E+11  0.00  1.590E+04                       
    rev /  1.000E+11  0.00  1.500E+04 /                                         
  c4h8-1+c4h6  =  c4h7+c4h7  2.350E+12  0.00  4.672E+04                         
    rev /  1.600E+12  0.00  0.000E+00 /                                         
  c4h8-2+c4h6  =  c4h7+c4h7  2.350E+12  0.00  4.672E+04                         
    rev /  1.600E+12  0.00  0.000E+00 /                                         
  c4h7+ch3  =  c4h6+ch4  8.000E+12  0.00  0.000E+00                             
    rev /  7.050E+13  0.00  5.728E+04 /                                         
  c3h5-a+c4h7  =  c3h6+c4h6  6.310E+12  0.00  0.000E+00                         
    rev /  1.000E+10  0.00  5.000E+04 /                                         
  c4h7+o2  =  c4h6+ho2  1.000E+09  0.00  0.000E+00                              
    rev /  1.000E+11  0.00  1.700E+04 /                                         
  h+c4h7  =  c4h6+h2  3.160E+13  0.00  0.000E+00                                
    rev /  1.066E+13  0.00  5.681E+04 /                                         
  c2h5+c4h7  =  c4h6+c2h6  3.980E+12  0.00  0.000E+00                           
    rev /  3.211E+12  0.00  4.984E+04 /                                         
  c2h5+c4h7  =  c2h4+c4h8-1  9.240E+06  1.50 -9.620E+02                         
    rev /  7.807E+02  2.91  5.096E+04 /                                         
  c2h5+c4h7  =  c2h4+c4h8-2  5.000E+11  0.00  0.000E+00                         
    rev /  8.478E+11  0.00  5.633E+04 /                                         
  c2h3+c4h7  =  c2h4+c4h6  3.980E+12  0.00  0.000E+00                           
    rev /  1.157E+13  0.00  5.771E+04 /                                         
  c4h8-2  =  h+c4h7  4.107E+18  -1.00  9.735E+04                                
    rev /  5.000E+13  0.00  0.000E+00 /                                         
  c4h8-2+ch3  =  c4h7+ch4  1.000E+11  0.00  8.200E+03                           
    rev /  6.000E+11  0.00  1.876E+04 /                                         
  c4h8-2+h  =  c4h7+h2  5.000E+13  0.00  3.800E+03                              
    rev /  3.160E+13  0.00  2.230E+04 /                                         
  c4h8-2+oh  =  c2h5+ch3cho  2.600E+13  0.00  0.000E+00                         
    rev /  2.430E+13  0.00  1.993E+04 /                                         
  c4h8-2+oh  =  c4h7+h2o  3.900E+13  0.00  2.217E+03                            
    rev /  4.772E+12  0.00  2.647E+04 /                                         
  c4h8-2+o  =  c2h4+ch3cho  4.640E+05  2.12 -1.775E+03                          
    rev /  7.400E+04  2.12  8.248E+04 /                                         
  c4h8-2+ho2  =  c4h7+h2o2  3.200E+12  0.00  1.490E+04                          
    rev /  1.585E+11  0.00  1.470E+04 /                                         
  c4h8-2+o2  =  c4h7+ho2  8.000E+13  0.00  3.540E+04                            
    rev /  3.000E+11  0.00  0.000E+00 /                                         
  c4h8-1  =  c3h5-a+ch3  5.000E+15  0.00  7.100E+04                             
    rev /  5.000E+12  0.00  0.000E+00 /                                         
  c4h8-1  =  c2h3+c2h5  1.000E+19  -1.00  9.677E+04                             
    rev /  9.000E+12  0.00  0.000E+00 /                                         
  c4h8-1  =  h+c4h7  4.107E+18  -1.00  9.735E+04                                
    rev /  5.000E+13  0.00  0.000E+00 /                                         
  c4h8-1+ch3  =  c4h7+ch4  1.000E+11  0.00  7.300E+03                           
    rev /  6.000E+11  0.00  1.786E+04 /                                         
  c4h8-1+h  =  c4h7+h2  5.000E+13  0.00  3.900E+03                              
    rev /  4.000E+13  0.00  2.520E+04 /                                         
  c4h8-1+oh  =  c4h7+h2o  2.250E+13  0.00  2.217E+03                            
    rev /  4.772E+12  0.00  2.647E+04 /                                         
  c4h8-1+c3h5-a  =  c4h7+c3h6  7.900E+10  0.00  1.240E+04                       
    rev /  1.000E+11  0.00  1.750E+04 /                                         
  c4h8-1+ho2  =  c4h7+h2o2  1.400E+12  0.00  1.490E+04                          
    rev /  3.160E+11  0.00  1.300E+04 /                                         
  c4h8-1+o2  =  c4h7+ho2  2.700E+13  0.00  3.320E+04                            
    rev /  3.000E+11  0.00  0.000E+00 /                                         
  pc4h9  =  c2h5+c2h4  7.497E+17  -1.41  2.958E+04                              
    rev /  3.300E+11  0.00  7.200E+03 /                                         
  pc4h9  =  c4h8-1+h  1.159E+17  -1.17  3.816E+04                               
    rev /  1.000E+13  0.00  2.900E+03 /                                         
  pc4h9+o2  =  c4h8-1+ho2  3.000E-19  0.00  3.000E+03                           
    rev /  2.000E-19  0.00  1.750E+04 /                                         
  ch3coch2  =  ch2co+ch3  1.000E+14  0.00  3.100E+04                            
    rev /  1.000E+11  0.00  6.000E+03 /                                         
  c2h5cho  =  c2h5+hco  9.850E+18  -0.73  8.171E+04                             
    rev /  1.810E+13  0.00  0.000E+00 /                                         
  c5h10-1  =  c2h5+c3h5-a  9.173E+20  -1.63  7.399E+04                          
    rev /  4.000E+12  0.00 -5.960E+02 /                                         
  c5h10-1+h  =  c5h9+h2  2.800E+13  0.00  4.000E+03                             
    rev /  1.000E+12  0.00  1.400E+04 /                                         
  c5h10-1+o  =  c5h9+oh  2.540E+05  2.56 -1.130E+03                             
    rev /  7.000E+11  0.00  2.990E+04 /                                         
  c5h10-1+o  =  pc4h9+hco  1.000E+11  0.00  0.000E+00                           
    rev /  0.000E+00  0.00  0.000E+00 /                                         
  c5h10-1+o  =  nc3h7+ch3co  1.000E+11  0.00  0.000E+00                         
    rev /  0.000E+00  0.00  0.000E+00 /                                         
  c5h10-1+oh  =  c5h9+h2o  5.120E+06  2.00 -2.980E+02                           
    rev /  2.060E+07  2.16  3.497E+04 /                                         
  c5h10-1+oh  =  pc4h9+ch2o  1.000E+11  0.00  0.000E+00                         
    rev /  0.000E+00  0.00  0.000E+00 /                                         
  c5h10-1+oh  =  nc3h7+ch3cho  1.000E+11  0.00  0.000E+00                       
    rev /  0.000E+00  0.00  0.000E+00 /                                         
  c5h10-1+ch3  =  c5h9+ch4  1.000E+11  0.00  7.300E+03                          
    rev /  6.000E+11  0.00  1.790E+04 /                                         
  h2o2+h  =  h2+ho2  4.820E+13  0.00  7.950E+03                                 
    rev /  1.875E+12  0.33  2.426E+04 /                                         
  hco+o  =  co2+h  3.000E+13  0.00  0.000E+00                                   
    rev /  9.677E+15  0.00  1.102E+05 /                                         
  ch3+m  =  ch2+h+m  1.968E+16  0.00  9.252E+04                                 
    rev /  2.107E+11  1.00 -1.962E+04 /                                         
  ch3+h  =  ch2+h2  9.000E+13  0.00  1.510E+04                                  
    rev /  1.818E+13  0.00  1.040E+04 /                                         
  ch3+oh  =  ch2+h2o  3.000E+06  2.00  2.500E+03                                
    rev /  2.623E+06  2.00  1.296E+04 /                                         
 ch3oh(+m) = ch2oh+h(+m) 2.690E+16 -0.08 9.894E+04                              
           low / 2.34E+40 -6.33  1.031E+05 /                                    
          troe/ 0.773  693.  5333. 1.00E+100/                                   
  ch3co+h  =  ch2co+h2  2.000E+13  0.00  0.000E+00                              
    rev /  5.626E+17  -1.13  6.370E+04 /                                        
  ch3co+o  =  ch2co+oh  2.000E+13  0.00  0.000E+00                              
    rev /  5.951E+18  -1.13  1.207E+05 /                                        
  ch3co+ch3  =  ch2co+ch4   5.000E+13  0.00  0.000E+00                          
    rev /  8.197E+17  -0.67  7.983E+04 /                                        
  c2h4+o  =  ch2cho+h  3.390E+06  1.88  1.790E+02                               
    rev /  9.481E+06  1.79  1.605E+04 /                                         
  c2h5+o  =  ch3cho+h  5.000E+13  0.00  0.000E+00                               
    rev /  5.505E+14  0.11  7.439E+04 /                                         
  ch2oh+ch2o  =  ch3oh+hco  1.292E-01  4.56  6.596E+03                          
    rev /  9.630E+03  2.90  1.311E+04 /                                         
  c3h6+o2  =  c3h5-t+ho2  1.400E+12  0.00  6.070E+04                            
    rev /  1.734E+07  1.01 -1.074E+03 /                                         
  c2h3+c2h4  =  c4h6+h  5.000E+11  0.00  7.300E+03                              
    rev /  1.000E+13  0.00  4.700E+03 /                                         
  c5h10-2+oh  =  nc3h7+ch3cho  2.000E+10  0.00 -4.000E+03                       
    rev /  2.000E+13  0.00  2.000E+04 /                                         
  c5h10-2+o  =  c3h6+ch3cho  1.000E+10  0.00  0.000E+00                         
    rev /  1.000E+12  0.00  8.100E+04 /                                         
  c5h11-1  =  c2h4+nc3h7  7.972E+17  -1.44  2.979E+04                           
    rev /  3.300E+11  0.00  7.200E+03 /                                         
  c5h11-1  =  h+c5h10-1  3.483E+15  -0.66  3.788E+04                            
    rev /  1.000E+13  0.00  2.900E+03 /                                         
  c5h11-1+o2  =  c5h10-1+ho2  3.000E-19  0.00  3.000E+03                        
    rev /  2.000E-19  0.00  1.750E+04 /                                         
  c5h11-1  =  c5h11-2  3.875E+09  0.35  1.976E+04                               
    rev /  1.830E+13  -0.63  2.436E+04 /                                        
  c5h11-2  =  c3h6+c2h5  3.026E+21  -2.26  3.096E+04                            
    rev /  3.300E+11  0.00  7.200E+03 /                                         
  c5h11-2  =  c5h10-1+h  1.645E+19  -1.64  4.078E+04                            
    rev /  1.000E+13  0.00  1.200E+03 /                                         
  c5h11-2  =  c5h10-2+h  4.729E+20  -2.24  3.963E+04                            
    rev /  1.000E+13  0.00  2.900E+03 /                                         
  c5h11-2+o2  =  c5h10-1+ho2  4.500E-19  0.00  5.020E+03                        
    rev /  2.000E-19  0.00  1.750E+04 /                                         
  c5h11-2+o2  =  c5h10-2+ho2  3.000E-19  0.00  3.000E+03                        
    rev /  2.000E-19  0.00  1.750E+04 /                                         
  c5h10-2  =  ch3+c4h7  1.000E+16  0.00  7.100E+04                              
    rev /  1.000E+13  0.00  0.000E+00 /                                         
  c5h10-2+h  =  c5h9+h2  2.900E+13  0.00  4.000E+03                             
    rev /  1.000E+12  0.00  1.400E+04 /                                         
  c5h10-2+o  =  c5h9+oh  2.430E+05  2.56 -1.130E+03                             
    rev /  7.000E+11  0.00  2.990E+04 /                                         
  c5h10-2+oh  =  c5h9+h2o  4.300E+13  0.00  3.060E+03                           
    rev /  5.000E+12  0.00  2.650E+04 /                                         
  c5h10-2+ch3  =  c5h9+ch4  1.000E+11  0.00  8.200E+03                          
    rev /  6.000E+11  0.00  1.880E+04 /                                         
  c2h5o+m  =  ch3+ch2o+m  1.350E+38  -6.96  2.380E+04                           
    rev /  6.442E+36  -6.99  1.685E+04 /                                        
  c2h5o+o2  =  ch3cho+ho2  4.280E+10  0.00  1.097E+03                           
    rev /  3.872E+08  0.44  3.188E+04 /                                         
  h2o2+o2  =  ho2+ho2  1.839E+14  -0.66  3.954E+04                              
    rev /  1.300E+11  0.00 -1.629E+03 /                                         
           DUPLICATE                                                            
  c2h3+o2  =  ch2cho+o  3.500E+14  -0.61  5.260E+03                             
    rev /  2.589E+12  0.12  6.459E+03 /                                         
  c2h5o2  =  c2h5+o2  4.930E+50 -11.50  4.225E+04                               
    rev /  1.090E+48 -11.54  1.022E+04 /                                        
  ch3o2+m  =  ch3+o2+m  4.343E+27  -3.42  3.047E+04                             
    rev /  5.440E+25  -3.30  0.000E+00 /                                        
  ch3o2h  =  ch3o+oh  6.310E+14  0.00  4.230E+04                                
    rev /  1.166E+11  0.60 -1.771E+03 /                                         
  ch3o2+ch2o  =  ch3o2h+hco  1.990E+12  0.00  1.166E+04                         
    rev /  8.504E+12  -0.50  7.009E+03 /                                        
  c2h4+ch3o2  =  c2h3+ch3o2h  2.230E+12  0.00  1.719E+04                        
    rev /  8.112E+15  -1.33 -1.489E+03 /                                        
  ch4+ch3o2  =  ch3+ch3o2h  1.810E+11  0.00  1.848E+04                          
    rev /  3.708E+11  -0.50 -1.327E+03 /                                        
  ch3oh+ch3o2  =  ch2oh+ch3o2h  1.810E+12  0.00  1.371E+04                      
    rev /  1.038E+08  1.16  2.542E+03 /                                         
  c2h5+ho2  =  c2h5o+oh  3.200E+13  0.00  0.000E+00                             
    rev /  3.075E+15  -0.32  2.749E+04 /                                        
  ch3o2+ch3  =  ch3o+ch3o  7.000E+12  0.00 -1.000E+03                           
    rev /  2.971E+16  -0.93  2.831E+04 /                                        
  ch3o2+c2h5  =  ch3o+c2h5o  7.000E+12  0.00 -1.000E+03                         
    rev /  6.569E+16  -0.90  3.126E+04 /                                        
  ch3o2+ho2  =  ch3o2h+o2  1.750E+10  0.00 -3.275E+03                           
    rev /  5.156E+13  -0.83  3.488E+04 /                                        
  h2o2+oh  =  h2o+ho2  5.800E+14  0.00  9.560E+03                               
    rev /  9.771E+13  0.33  4.102E+04 /                                         
    DUPLICATE                                                                   
  ch3o2+ch3o2  =  ch2o+ch3oh+o2  3.110E+14  -1.61 -1.051E+03                    
    rev /  0.000E+00  0.00  0.000E+00 /                                         
  ch3o2+ch3o2  =  o2+ch3o+ch3o  1.400E+16  -1.61  1.860E+03                     
    rev /  0.000E+00  0.00  0.000E+00 /                                         
  c2h6+ch3o2  =  c2h5+ch3o2h  1.320E+13  0.00  2.047E+04                        
    rev /  1.728E+11  0.06  4.832E+03 /                                         
  o2c2h4oh  =  pc2h4oh+o2  3.900E+16  -1.00  3.000E+04                          
    rev /  1.200E+11  0.00 -1.100E+03 /                                         
  o2c2h4oh  =  oh+ch2o+ch2o  1.250E+10  0.00  1.890E+04                         
    rev /  0.000E+00  0.00  0.000E+00 /                                         
  c2h5o2  =  c2h4o2h  5.640E+47 -11.44  3.732E+04                               
    rev /  6.990E+48 -12.22  2.585E+04 /                                        
  c2h4o2h  =  c2h4o1-2+oh  4.250E+22  -4.18  2.235E+04                          
    rev /  0.000E+00  0.00  0.000E+00 /                                         
  c2h5o+m  =  ch3cho+h+m  1.160E+35  -5.89  2.527E+04                           
    rev /  3.063E+30  -4.78  6.100E+03 /                                        
  ch3o2+ch3cho  =  ch3o2h+ch3co  3.010E+12  0.00  1.192E+04                     
    rev /  2.519E+13  -0.51  8.991E+03 /                                        
  c2h3co  =  c2h3+co  3.043E+14  -0.46  3.051E+04                               
    rev /  1.510E+11  0.00  4.810E+03 /                                         
  c2h3cho+oh  =  c2h3co+h2o  9.240E+06  1.50 -9.620E+02                         
    rev /  2.147E+07  1.48  3.551E+04 /                                         
  c2h3cho+h  =  c2h3co+h2  1.340E+13  0.00  3.300E+03                           
    rev /  7.191E+12  -0.02  2.462E+04 /                                        
  c2h3cho+o  =  c2h3co+oh  5.940E+12  0.00  1.868E+03                           
    rev /  1.400E+12  -0.02  2.109E+04 /                                        
  c2h3cho+ho2  =  c2h3co+h2o2  3.010E+12  0.00  1.192E+04                       
    rev /  4.152E+13  -0.35  1.694E+04 /                                        
  c2h3cho+ch3  =  c2h3co+ch4  2.608E+06  1.78  5.911E+03                        
    rev /  3.656E+07  1.76  2.771E+04 /                                         
  c2h3cho+ch3o2  =  c2h3co+ch3o2h  3.010E+12  0.00  1.192E+04                   
    rev /  8.645E+13  -0.53  1.392E+04 /                                        
  c3h5o  =  c2h3cho+h  1.000E+14  0.00  2.910E+04                               
    rev /  7.714E+11  0.48  1.775E+04 /                                         
  c3h5o  =  c2h3+ch2o  2.028E+12  0.09  2.356E+04                               
    rev /  1.500E+11  0.00  1.060E+04 /                                         
  c3h5o+o2  =  c2h3cho+ho2  1.000E+12  0.00  6.000E+03                          
    rev /  1.288E+11  0.00  3.200E+04 /                                         
  c3h5-a+ho2  =  c3h5o+oh  7.000E+12  0.00 -1.000E+03                           
    rev /  2.041E+13  -0.16  1.226E+04 /                                        
  c3h5-a+ch3o2  =  c3h5o+ch3o  7.000E+12  0.00 -1.000E+03                       
    rev /  1.994E+15  -0.74  1.702E+04 /                                        
  c3h6+ho2  =  c3h6o1-2+oh  1.290E+12  0.00  1.490E+04                          
    rev /  1.000E-10  0.00  0.000E+00 /                                         
  c3h6+ch3o2  =  c3h5-a+ch3o2h  3.240E+11  0.00  1.490E+04                      
    rev /  2.000E+10  0.00  1.500E+04 /                                         
  c3h6o1-2  =  c2h4+ch2o  6.000E+14  0.00  6.000E+04                            
    rev /  2.970E+11  0.00  5.000E+04 /                                         
  c3h6o1-2+oh  =  ch2o+c2h3+h2o  5.000E+12  0.00  0.000E+00                     
    rev /  0.000E+00  0.00  0.000E+00 /                                         
  c3h6o1-2+h  =  ch2o+c2h3+h2  2.630E+07  2.00  5.000E+03                       
    rev /  0.000E+00  0.00  0.000E+00 /                                         
  c3h6o1-2+o  =  ch2o+c2h3+oh  8.430E+13  0.00  5.200E+03                       
    rev /  0.000E+00  0.00  0.000E+00 /                                         
  c3h6o1-2+ho2  =  ch2o+c2h3+h2o2  1.000E+13  0.00  1.500E+04                   
    rev /  0.000E+00  0.00  0.000E+00 /                                         
  c3h6o1-2+ch3o2  =  ch2o+c2h3+ch3o2h  1.000E+13  0.00  1.900E+04               
    rev /  0.000E+00  0.00  0.000E+00 /                                         
  c3h6o1-2+ch3  =  ch2o+c2h3+ch4  2.000E+11  0.00  1.000E+04                    
    rev /  0.000E+00  0.00  0.000E+00 /                                         
  c2h4o2h  =  c2h4+ho2  9.290E+30  -6.10  1.993E+04                             
    rev /  1.906E+27  -4.96  1.451E+04 /                                        
  c2h4+ch3o2  =  c2h4o1-2+ch3o  2.820E+12  0.00  1.711E+04                      
    rev /  0.000E+00  0.00  0.000E+00 /                                         
  c2h4+c2h5o2  =  c2h4o1-2+c2h5o  2.820E+12  0.00  1.711E+04                    
    rev /  0.000E+00  0.00  0.000E+00 /                                         
  c2h4o1-2  =  ch3+hco  3.630E+13  0.00  5.720E+04                              
    rev /  4.818E+09  0.02  2.122E+03 /                                         
  c2h4o1-2  =  ch3cho  7.407E+12  0.00  5.380E+04                               
    rev /  1.285E+11  0.16  7.927E+04 /                                         
  c3h6ooh1-2  =  c3h6o1-2+oh  1.250E+15  -1.19  1.758E+04                       
    rev /  4.965E+08  1.03  2.909E+04 /                                         
  c3h6ooh1-2  =  c3h6+ho2  5.500E+14  -0.85  1.526E+04                          
    rev /  6.466E+10  0.20  8.279E+03 /                                         
  nc3h7o  =  c2h5+ch2o  1.394E+16  -0.87  1.977E+04                             
    rev /  1.000E+11  0.00  1.190E+04 /                                         
  nc3h7o  =  c2h5cho+h  2.510E+14  0.00  2.340E+04                              
    rev /  4.149E+09  1.14  4.470E+03 /                                         
  ch3+oh  =  ch2(s)+h2o  2.650E+13  0.00  2.186E+03                             
    rev /  3.236E+10  0.89  1.211E+03 /                                         
  ch3oh+o2  =  ch2oh+ho2  2.050E+13  0.00  4.490E+04                            
    rev /  3.989E+05  1.99 -4.424E+03 /                                         
  nc3h7o2+ch3o2  =  nc3h7o+ch3o+o2  1.400E+16  -1.61  1.860E+03                 
    rev /  0.000E+00  0.00  0.000E+00 /                                         
  nc3h7o2  =  c3h6ooh1-2  2.000E+11  0.00  2.685E+04                            
    rev /  1.905E+12  -0.17  1.765E+04 /                                        
  nc3h7o2+c2h5o2  =  nc3h7o+c2h5o+o2  1.400E+16  -1.61  1.860E+03               
    rev /  0.000E+00  0.00  0.000E+00 /                                         
  nc3h7o2+nc3h7o2  =  o2+nc3h7o+nc3h7o  1.400E+16  -1.61  1.860E+03             
    rev /  0.000E+00  0.00  0.000E+00 /                                         
  nc3h7o2+ch3  =  nc3h7o+ch3o  7.000E+12  0.00 -1.000E+03                       
    rev /  1.851E+12  0.19  2.645E+04 /                                         
  nc3h7o2+c2h5  =  nc3h7o+c2h5o  7.000E+12  0.00 -1.000E+03                     
    rev /  4.093E+12  0.22  2.939E+04 /                                         
  nc3h7o2+nc3h7  =  nc3h7o+nc3h7o  7.000E+12  0.00 -1.000E+03                   
    rev /  1.075E+13  0.10  2.988E+04 /                                         
  nc3h7o2+pc4h9  =  nc3h7o+pc4h9o  7.000E+12  0.00 -1.000E+03                   
    rev /  1.853E+13  0.05  2.962E+04 /                                         
  nc3h7o2+c3h5-a  =  nc3h7o+c3h5o  7.000E+12  0.00 -1.000E+03                   
    rev /  1.242E+11  0.37  1.516E+04 /                                         
  nc3h7o2+c4h7  =  nc3h7o+c4h7o  7.000E+12  0.00 -1.000E+03                     
    rev /  6.133E+08  0.80  1.979E+04 /                                         
  nc3h7o2  =  nc3h7+o2  3.364E+19  -1.32  3.576E+04                             
    rev /  4.520E+12  0.00  0.000E+00 /                                         
  nc3h7+ho2  =  nc3h7o+oh  7.000E+12  0.00 -1.000E+03                           
    rev /  1.767E+15  -0.44  2.698E+04 /                                        
  ch3o2+nc3h7  =  ch3o+nc3h7o  7.000E+12  0.00 -1.000E+03                       
    rev /  1.725E+17  -1.02  3.174E+04 /                                        
  c4h7o  =  ch3cho+c2h3  7.940E+14  0.00  1.900E+04                             
    rev /  1.000E+10  0.00  2.000E+04 /                                         
  c4h7o  =  c2h3cho+ch3  7.940E+14  0.00  1.900E+04                             
    rev /  1.000E+10  0.00  2.000E+04 /                                         
  c4h7+ho2  =  c4h7o+oh  7.000E+12  0.00 -1.000E+03                             
    rev /  1.008E+11  0.26  1.689E+04 /                                         
  c4h7+ch3o2  =  c4h7o+ch3o  7.000E+12  0.00 -1.000E+03                         
    rev /  9.844E+12  -0.32  2.165E+04 /                                        
  c4h7+c2h5o2  =  c4h7o+c2h5o  7.000E+12  0.00 -1.000E+03                       
    rev /  6.954E+08  0.78  1.981E+04 /                                         
  c4h7+pc4h9o2  =  c4h7o+pc4h9o  7.000E+12  0.00 -1.000E+03                     
    rev /  5.779E+08  0.81  1.978E+04 /                                         
  c4h8oh-1o2  =  c4h8oh-1+o2  1.829E+18  0.15  4.747E+04                        
    rev /  2.000E+12  0.00  0.000E+00 /                                         
  c4h8oh-1o2  =  c2h5cho+ch2o+oh  1.000E+16  0.00  2.500E+04                    
    rev /  0.000E+00  0.00  0.000E+00 /                                         
  c4h8-2+ch3o2  =  c4h7+ch3o2h  3.200E+12  0.00  1.490E+04                      
    rev /  1.585E+11  0.00  1.470E+04 /                                         
  c4h8-1+oh  =  nc3h7+ch2o  1.000E+12  0.00  0.000E+00                          
    rev /  1.620E+12  0.00  1.323E+04 /                                         
  c4h8-1+o  =  c3h6+ch2o  7.230E+05  2.34 -1.050E+03                            
    rev /  2.000E+05  2.34  8.028E+04 /                                         
  c4h8-1+o  =  ch3cho+c2h4  1.300E+13  0.00  8.500E+02                          
    rev /  2.070E+12  0.00  8.510E+04 /                                         
  c4h8-1+o  =  ch3co+c2h5  1.300E+13  0.00  8.500E+02                           
    rev /  2.350E+12  0.00  3.815E+04 /                                         
  c4h8-1+oh  =  ch3cho+c2h5  1.000E+12  0.00  0.000E+00                         
    rev /  9.330E+12  0.00  1.993E+04 /                                         
  c4h8-1+oh  =  ch3co+c2h6  5.000E+11  0.00  0.000E+00                          
    rev /  9.830E+12  0.00  3.243E+04 /                                         
  c4h8-1+o  =  c2h5cho+ch2  1.300E+13  0.00  8.500E+02                          
    rev /  5.710E+09  0.00  1.100E+04 /                                         
  c4h8-1+oh  =  c2h5cho+ch3  1.000E+12  0.00  0.000E+00                         
    rev /  4.950E+10  0.00  1.694E+04 /                                         
  c4h8oh-1  =  c4h8-1+oh  1.500E+13  0.00  2.583E+04                            
    rev /  4.750E+12  0.00 -7.820E+02 /                                         
  c4h8-1+ch3o2  =  c4h7+ch3o2h  1.400E+12  0.00  1.490E+04                      
    rev /  3.160E+11  0.00  1.300E+04 /                                         
  c4h8ooh1-3o2  =  c4h8ooh1-3+o2  5.601E+22  -2.23  3.796E+04                   
    rev /  7.540E+12  0.00  0.000E+00 /                                         
  c4h8ooh1-3o2  =  nc4ket13+oh  2.500E+10  0.00  2.140E+04                      
    rev /  6.893E+03  1.30  4.470E+04 /                                         
  c4h8ooh1-2  =  c4h8-1+ho2  1.611E+17  -1.53  1.374E+04                        
    rev /  1.250E+11  0.00  7.800E+03 /                                         
  c4h8ooh1-3  =  c4h8o1-3+oh  5.000E+10  0.00  1.525E+04                        
    rev /  0.000E+00  0.00  0.000E+00 /                                         
  c4h8ooh1-4  =  c4h8o1-4+oh  6.250E+09  0.00  6.000E+03                        
    rev /  0.000E+00  0.00  0.000E+00 /                                         
  c4h8ooh1-3  =  oh+ch2o+c3h6  6.637E+13  -0.16  2.990E+04                      
    rev /  0.000E+00  0.00  0.000E+00 /                                         
  c4h8o1-3+oh  =  ch2o+c3h5-a+h2o  5.000E+12  0.00  0.000E+00                   
    rev /  0.000E+00  0.00  0.000E+00 /                                         
  c4h8o1-3+h  =  ch2o+c3h5-a+h2  5.000E+12  0.00  0.000E+00                     
    rev /  0.000E+00  0.00  0.000E+00 /                                         
  c4h8o1-3+o  =  ch2o+c3h5-a+oh  5.000E+12  0.00  0.000E+00                     
    rev /  0.000E+00  0.00  0.000E+00 /                                         
  c4h8o1-3+ho2  =  ch2o+c3h5-a+h2o2  1.000E+13  0.00  1.500E+04                 
    rev /  0.000E+00  0.00  0.000E+00 /                                         
  c4h8o1-3+ch3o2  =  ch2o+c3h5-a+ch3o2h  1.000E+13  0.00  1.900E+04             
    rev /  0.000E+00  0.00  0.000E+00 /                                         
  c4h8o1-3+ch3  =  ch2o+c3h5-a+ch4  2.000E+11  0.00  1.000E+04                  
    rev /  0.000E+00  0.00  0.000E+00 /                                         
  c4h8o1-4+oh  =  ch2o+c3h5-a+h2o  5.000E+12  0.00  0.000E+00                   
    rev /  0.000E+00  0.00  0.000E+00 /                                         
  c4h8o1-4+h  =  ch2o+c3h5-a+h2  5.000E+12  0.00  0.000E+00                     
    rev /  0.000E+00  0.00  0.000E+00 /                                         
  c4h8o1-4+o  =  ch2o+c3h5-a+oh  5.000E+12  0.00  0.000E+00                     
    rev /  0.000E+00  0.00  0.000E+00 /                                         
  c4h8o1-4+ho2  =  ch2o+c3h5-a+h2o2  1.000E+13  0.00  1.500E+04                 
    rev /  0.000E+00  0.00  0.000E+00 /                                         
  c4h8o1-4+ch3o2  =  ch2o+c3h5-a+ch3o2h  1.000E+13  0.00  1.900E+04             
    rev /  0.000E+00  0.00  0.000E+00 /                                         
  c4h8o1-4+ch3  =  ch2o+c3h5-a+ch4  2.000E+11  0.00  1.000E+04                  
    rev /  0.000E+00  0.00  0.000E+00 /                                         
  pc4h9o  =  nc3h7+ch2o  5.806E+16  -0.99  2.026E+04                            
    rev /  1.500E+11  0.00  1.190E+04 /                                         
  pc4h9o2+pc4h9o2  =  o2+pc4h9o+pc4h9o  1.400E+16  -1.61  1.860E+03             
    rev /  0.000E+00  0.00  0.000E+00 /                                         
  pc4h9o2+nc3h7o2  =  pc4h9o+nc3h7o+o2  1.400E+16  -1.61  1.860E+03             
    rev /  0.000E+00  0.00  0.000E+00 /                                         
  pc4h9o2+c2h5o2  =  pc4h9o+c2h5o+o2  1.400E+16  -1.61  1.860E+03               
    rev /  0.000E+00  0.00  0.000E+00 /                                         
  pc4h9o2+ch3o2  =  pc4h9o+ch3o+o2  1.400E+16  -1.61  1.860E+03                 
    rev /  0.000E+00  0.00  0.000E+00 /                                         
  pc4h9o2+ho2  =  pc4h9o+oh+o2  1.400E-14  -1.61  1.860E+03                     
    rev /  0.000E+00  0.00  0.000E+00 /                                         
  pc4h9o2+ch3  =  pc4h9o+ch3o  7.000E+12  0.00 -1.000E+03                       
    rev /  1.744E+12  0.20  2.644E+04 /                                         
  pc4h9o2+c2h5  =  pc4h9o+c2h5o  7.000E+12  0.00 -1.000E+03                     
    rev /  3.856E+12  0.22  2.938E+04 /                                         
  pc4h9o2+nc3h7  =  pc4h9o+nc3h7o  7.000E+12  0.00 -1.000E+03                   
    rev /  1.013E+13  0.11  2.987E+04 /                                         
  pc4h9o2+pc4h9  =  pc4h9o+pc4h9o  7.000E+12  0.00 -1.000E+03                   
    rev /  1.746E+13  0.06  2.961E+04 /                                         
  pc4h9o2+c3h5-a  =  pc4h9o+c3h5o  7.000E+12  0.00 -1.000E+03                   
    rev /  1.170E+11  0.38  1.515E+04 /                                         
  pc4h9o2  =  c4h8ooh1-2  2.000E+11  0.00  2.685E+04                            
    rev /  5.597E+08  0.34  1.197E+04 /                                         
  pc4h9o2  =  c4h8ooh1-3  2.500E+10  0.00  2.085E+04                            
    rev /  3.231E+09  -0.14  7.871E+03 /                                        
  pc4h9o2  =  c4h8ooh1-4  4.688E+09  0.00  2.235E+04                            
    rev /  1.269E+10  -0.52  6.900E+03 /                                        
  c2h5o2  =  c2h4+ho2  3.370E+55 -13.42  4.467E+04                              
    rev /  1.392E+49 -12.10  2.162E+04 /                                        
  c2h4o2h  =  c2h5+o2  2.150E+37  -8.21  2.802E+04                              
    rev /  2.420E+35  -8.03  8.312E+03 /                                        
  c3h4-a+ho2  =  c2h4+co+oh  1.000E+12  0.00  1.400E+04                         
    rev /  1.000E+00  0.00  0.000E+00 /                                         
  ch3cho+oh  =  ch3+hocho  3.000E+15  -1.08  0.000E+00                          
    rev /  5.350E+19  -1.68  1.198E+05 /                                        
  c3h5-t+o2  =  c3h4-a+ho2  1.890E+30  -5.59  1.554E+04                         
    rev /  1.569E+31  -5.82  2.661E+04 /                                        
  c5h11o2-1  =  c5h11-1+o2  1.956E+20  -1.50  3.581E+04                         
    rev /  4.520E+12  0.00  0.000E+00 /                                         
  c5h11o2-1  =  c5h10ooh1-3  2.500E+10  0.00  2.085E+04                         
    rev /  2.604E+09  -0.11  7.850E+03 /                                        
  c5h11o2-1  =  c5h10ooh1-4  3.125E+09  0.00  1.905E+04                         
    rev /  3.255E+08  -0.11  6.050E+03 /                                        
  c5h10ooh1-4  =  c5h10o1-4+oh  6.250E+09  0.00  6.000E+03                      
    rev /  0.000E+00  0.00  0.000E+00 /                                         
  c5h10ooh1-3  =  oh+ch2o+c4h8-1  8.283E+13  -0.17  3.009E+04                   
    rev /  0.000E+00  0.00  0.000E+00 /                                         
  c5h10ooh1-3o2  =  c5h10ooh1-3+o2  8.039E+22  -2.30  3.797E+04                 
    rev /  7.540E+12  0.00  0.000E+00 /                                         
  c5h10ooh1-3o2  =  nc5ket13+oh  2.500E+10  0.00  2.140E+04                     
    rev /  5.328E+03  1.35  4.470E+04 /                                         
  c5h10o1-4+oh  =  ch3coch2+c2h4+h2o  2.500E+12  0.00  0.000E+00                
    rev /  0.000E+00  0.00  0.000E+00 /                                         
  c5h10o1-4+oh  =  ch2cho+c3h6+h2o  2.500E+12  0.00  0.000E+00                  
    rev /  0.000E+00  0.00  0.000E+00 /                                         
  c5h10o1-4+ho2  =  ch3coch2+c2h4+h2o2  5.000E+12  0.00  1.770E+04              
    rev /  0.000E+00  0.00  0.000E+00 /                                         
  c5h10o1-4+ho2  =  ch2cho+c3h6+h2o2  5.000E+12  0.00  1.770E+04                
    rev /  0.000E+00  0.00  0.000E+00 /                                         
  c3h6+o2  =  c3h5-a+ho2  4.000E+12  0.00  3.990E+04                            
    rev /  3.332E+10  0.34 -5.560E+02 /                                         
  c3h6+ch3  =  c3h5-a+ch4  2.210E+00  3.50  5.675E+03                           
    rev /  2.647E+01  3.51  2.318E+04 /                                         
  c3h6+ch3  =  c3h5-t+ch4  8.400E-01  3.50  1.166E+04                           
    rev /  1.496E-02  4.19  7.842E+03 /                                         
  c3h6+c2h5  =  c3h5-a+c2h6  1.000E+11  0.00  9.800E+03                         
    rev /  5.369E+05  1.33  1.644E+04 /                                         
  c3h5-t  =  c2h2+ch3  2.163E+10  -8.31  4.511E+04                              
    rev /  1.610E+10  -8.58  2.033E+04 /                                        
  c3h5-a+ho2  =  c2h3+ch2o+oh  1.000E-18  0.00  0.000E+00                       
    rev /  1.000E-30  0.00  0.000E+00 /                                         
  c3h5-a+h  =  c3h4-a+h2  1.810E+13  0.00  0.000E+00                            
    rev /  1.230E+13  0.12  4.723E+04 /                                         
  c3h5-a+ch3  =  c3h4-a+ch4  1.000E+11  0.00  0.000E+00                         
    rev /  4.921E+12  0.05  4.778E+04 /                                         
  c3h5-a+c2h5  =  c2h6+c3h4-a  4.000E+11  0.00  0.000E+00                       
    rev /  1.802E+12  0.05  4.033E+04 /                                         
  c3h5-a+c2h5  =  c2h4+c3h6  4.000E+11  0.00  0.000E+00                         
    rev /  6.937E+16  -1.33  5.280E+04 /                                        
  c3h5-a+c2h3  =  c2h4+c3h4-a  1.000E+12  0.00  0.000E+00                       
    rev /  1.624E+13  0.05  4.819E+04 /                                         
  c3h4-a+c3h6  =  c3h5-a+c3h5-a  8.391E+17  -1.29  3.369E+04                    
    rev /  1.000E+12  0.00  0.000E+00 /                                         
  c3h5-a+o2  =  c2h3cho+oh  2.470E+13  -0.44  2.302E+04                         
    rev /  1.903E+14  -0.80  7.488E+04 /                                        
  c3h5-t+o2  =  ch3coch2+o  3.810E+17  -1.36  5.580E+03                         
    rev /  2.000E+11  0.00  1.750E+04 /                                         
  c3h5-t+h  =  c3h4-p+h2  3.333E+12  0.00  0.000E+00                            
    rev /  2.138E+16  -0.88  7.105E+04 /                                        
  c3h5-t+ch3  =  c3h4-p+ch4  1.000E+11  0.00  0.000E+00                         
    rev /  1.676E+16  -0.88  7.153E+04 /                                        
  c3h4-a  =  c3h4-p  1.202E+15  0.00  9.240E+04                                 
    rev /  3.222E+18  -0.99  9.659E+04 /                                        
  c3h4-a+ho2  =  ch2co+ch2+oh  4.000E+12  0.00  1.900E+04                       
    rev /  1.000E+00  0.00  0.000E+00 /                                         
  c3h4-a+o  =  c2h4+co  7.800E+12  0.00  1.600E+03                              
    rev /  8.280E+13  -0.21  1.248E+05 /                                        
  c3h5-a  =  c3h4-a+h  6.663E+15  -0.43  6.322E+04                              
    rev /  2.400E+11  0.69  3.007E+03 /                                         
  c3h5-t  =  c3h4-a+h  3.508E+14  -0.44  4.089E+04                              
    rev /  8.500E+12  0.00  2.000E+03 /                                         
  c3h4-p  =  c2h+ch3  4.200E+16  0.00  1.000E+05                                
    rev /  1.018E+12  0.61 -1.600E+03 /                                         
  c3h4-p+ho2  =  c2h4+co+oh  3.000E+12  0.00  1.900E+04                         
    rev /  1.000E+00  0.00  0.000E+00 /                                         
  c3h4-p+o  =  c2h3+hco  3.200E+12  0.00  2.010E+03                             
    rev /  2.548E+12  -0.39  3.235E+04 /                                        
  ic4h7+o2  =  ch3coch2+ch2o  7.140E+15  -1.21  2.105E+04                       
    rev /  1.226E+15  -1.20  9.019E+04 /                                        
  c3h4-p+o  =  hcco+ch3  9.600E+08  1.00  0.000E+00                             
    rev /  1.643E+10  -0.20  2.409E+04 /                                        
  ic4h7+o2  =  c3h4-a+ch2o+oh  7.290E+29  -5.71  2.145E+04                      
    rev /  0.000E+00  0.00  0.000E+00 /                                         
  c3h5-t  =  c3h4-p+h  1.075E+15  -0.60  3.849E+04                              
    rev /  6.500E+12  0.00  2.000E+03 /                                         
  pc4h9o2  =  pc4h9+o2  6.155E+19  -1.38  3.551E+04                             
    rev /  4.520E+12  0.00  0.000E+00 /                                         
  pc4h9+ho2  =  pc4h9o+oh  7.000E+12  0.00 -1.000E+03                           
    rev /  3.046E+15  -0.48  2.672E+04 /                                        
  ch3o2+pc4h9  =  ch3o+pc4h9o  7.000E+12  0.00 -1.000E+03                       
    rev /  2.975E+17  -1.06  3.148E+04 /                                        
  ch2cho  =  ch2co+h  3.094E+15  -0.26  5.082E+04                               
    rev /  5.000E+13  0.00  1.230E+04 /                                         
  ch2cho+o2  =  ch2o+co+oh  2.000E+13  0.00  4.200E+03                          
    rev /  0.000E+00  0.00  0.000E+00 /                                         
  nc4ket13  =  ch3cho+ch2cho+oh  1.050E+16  0.00  4.160E+04                     
    rev /  0.000E+00  0.00  0.000E+00 /                                         
  nc5ket13  =  c2h5cho+ch2cho+oh  1.050E+16  0.00  4.160E+04                    
    rev /  0.000E+00  0.00  0.000E+00 /                                         
  c3h5-a+o2  =  c3h4-a+ho2  2.180E+21  -2.85  3.076E+04                         
    rev /  2.690E+19  -2.40  2.050E+04 /                                        
  c3h5-a+o2  =  ch2cho+ch2o  7.140E+15  -1.21  2.105E+04                        
    rev /  4.944E+16  -1.40  8.862E+04 /                                        
  c3h5-a+o2  =  c2h2+ch2o+oh  9.720E+29  -5.71  2.145E+04                       
    rev /  0.000E+00  0.00  0.000E+00 /                                         
  hcco+o2  =  co2+hco  2.400E+11  0.00 -8.540E+02                               
    rev /  1.474E+14  0.00  1.336E+05 /                                         
  ch2co+oh  =  ch2oh+co  3.730E+12  0.00 -1.013E+03                             
    rev /  9.430E+06  1.66  2.749E+04 /                                         
  ch3+o2  =  ch2o+oh  7.470E+11  0.00  1.425E+04                                
    rev /  7.778E+11  0.00  6.777E+04 /                                         
  c2h4+h2  =  ch3+ch3  3.767E+12  0.83  8.471E+04                               
    rev /  1.000E+14  0.00  3.200E+04 /                                         
  c3h5-t+o2  =  ch2o+ch3co  3.710E+25  -3.96  7.043E+03                         
    rev /  1.872E+27  -4.43  1.012E+05 /                                        
  c3h6+h  =  c3h5-t+h2  4.050E+05  2.50  9.794E+03                              
    rev /  2.761E+02  3.19  5.500E+03 /                                         
  c3h6  =  c3h5-t+h  5.620E+71 -16.58  1.393E+05                                
    rev /  2.032E+64 -14.89  2.755E+04 /                                        
  c2h4+ho2  =  c2h4o1-2+oh  2.230E+12  0.00  1.719E+04                          
    rev /  1.082E+14  -0.17  3.779E+04 /                                        
  nc3h7cho+o2  =  nc3h7co+ho2  2.000E+13  0.50  4.220E+04                       
    rev /  1.000E+07  0.50  4.000E+03 /                                         
  nc3h7cho+oh  =  nc3h7co+h2o  2.690E+10  0.76 -3.400E+02                       
    rev /  1.852E+10  0.75  3.122E+04 /                                         
  nc3h7cho+h  =  nc3h7co+h2  4.000E+13  0.00  4.200E+03                         
    rev /  1.800E+13  0.00  2.400E+04 /                                         
  nc3h7cho+o  =  nc3h7co+oh  5.000E+12  0.00  1.790E+03                         
    rev /  1.000E+12  0.00  1.900E+04 /                                         
  nc3h7cho+ho2  =  nc3h7co+h2o2  2.800E+12  0.00  1.360E+04                     
    rev /  1.000E+12  0.00  1.000E+04 /                                         
  nc3h7cho+ch3  =  nc3h7co+ch4  1.700E+12  0.00  8.440E+03                      
    rev /  1.500E+13  0.00  2.800E+04 /                                         
  nc3h7cho+ch3o  =  nc3h7co+ch3oh  1.150E+11  0.00  1.280E+03                   
    rev /  3.000E+11  0.00  1.800E+04 /                                         
  nc3h7cho+ch3o2  =  nc3h7co+ch3o2h  1.000E+12  0.00  9.500E+03                 
    rev /  2.500E+10  0.00  1.000E+04 /                                         
  nc3h7cho+oh  =  c3h6cho-1+h2o  5.270E+09  0.97  1.586E+03                     
    rev /  1.089E+09  0.96  2.102E+04 /                                         
  nc3h7cho+ho2  =  c3h6cho-1+h2o2  9.030E-01  3.65  7.153E+03                   
    rev /  1.108E+00  3.31 -4.874E+03 /                                         
  nc3h7cho+ch3o2  =  c3h6cho-1+ch3o2h  6.030E+12  0.00  1.938E+04               
    rev /  3.040E+13  -0.51  6.628E+03 /                                        
  nc3h7co  =  nc3h7+co  5.325E+15  -0.86  1.340E+04                             
    rev /  1.500E+11  0.00  4.800E+03 /                                         
  ch3chco+oh  =  c2h5+co2  1.730E+12  0.00 -1.010E+03                           
    rev /  0.000E+00  0.00  0.000E+00 /                                         
  ch3chco+h  =  c2h5+co  4.400E+12  0.00  1.459E+03                             
    rev /  0.000E+00  0.00  0.000E+00 /                                         
  ch3chco+o  =  ch3cho+co  3.200E+12  0.00 -4.370E+02                           
    rev /  0.000E+00  0.00  0.000E+00 /                                         
  ch2ch2cho  =  c2h4+hco  3.127E+13  -0.52  2.459E+04                           
    rev /  1.500E+11  0.00  8.300E+03 /                                         
  c2h5coch2  =  ch2co+c2h5  1.570E+13  0.00  3.000E+04                          
    rev /  2.110E+11  0.00  7.350E+03 /                                         
  ch3chcoch3  =  ch3chco+ch3  1.406E+15  -0.44  3.834E+04                       
    rev /  1.230E+11  0.00  7.800E+03 /                                         
  c3h6cho-1  =  c2h4+ch2cho  7.400E+11  0.00  2.197E+04                         
    rev /  2.110E+11  0.00  7.350E+03 /                                         
  nc3h7coch2  =  nc3h7+ch2co  1.226E+18  -1.40  4.345E+04                       
    rev /  1.000E+11  0.00  1.160E+04 /                                         
  nc4h9cho+o2  =  nc4h9co+ho2  2.000E+13  0.50  4.220E+04                       
    rev /  1.000E+07  0.00  4.000E+04 /                                         
  nc4h9cho+oh  =  nc4h9co+h2o  2.690E+10  0.76 -3.400E+02                       
    rev /  2.143E+10  0.73  3.124E+04 /                                         
  nc4h9cho+h  =  nc4h9co+h2  4.000E+13  0.00  4.200E+03                         
    rev /  1.800E+13  0.00  2.400E+04 /                                         
  nc4h9cho+o  =  nc4h9co+oh  5.000E+12  0.00  1.790E+03                         
    rev /  1.000E+12  0.00  1.900E+04 /                                         
  nc4h9cho+ho2  =  nc4h9co+h2o2  2.800E+12  0.00  1.360E+04                     
    rev /  1.000E+12  0.00  1.000E+04 /                                         
  nc4h9cho+ch3  =  nc4h9co+ch4  1.700E+12  0.00  8.440E+03                      
    rev /  1.500E+13  0.00  2.800E+04 /                                         
  nc4h9cho+ch3o  =  nc4h9co+ch3oh  1.150E+11  0.00  1.280E+03                   
    rev /  3.000E+11  0.00  1.800E+04 /                                         
  nc4h9cho+ch3o2  =  nc4h9co+ch3o2h  1.000E+12  0.00  9.500E+03                 
    rev /  2.500E+10  0.00  1.000E+04 /                                         
  nc4h9co  =  pc4h9+co  1.000E+11  0.00  9.600E+03                              
    rev /  1.000E+11  0.00  0.000E+00 /                                         
  hoch2o  =  ch2o+oh  1.643E+14  -0.10  2.189E+04                               
    rev /  2.600E+12  0.00 -6.140E+02 /                                         
  hoch2o  =  hocho+h  1.000E+14  0.00  1.490E+04                                
    rev /  3.077E+11  0.64  7.944E+03 /                                         
  hocho+m  =  co+h2o+m  2.300E+13  0.00  5.000E+04                              
    rev /  1.422E+10  0.46  4.684E+04 /                                         
  hocho+m  =  co2+h2+m  1.500E+16  0.00  5.700E+04                              
    rev /  2.399E+14  0.46  6.102E+04 /                                         
  hocho  =  hco+oh  4.593E+18  -0.46  1.083E+05                                 
    rev /  1.000E+14  0.00  0.000E+00 /                                         
  hocho+oh  =  h2o+co2+h  2.620E+06  2.06  9.160E+02                            
    rev /  0.000E+00  0.00  0.000E+00 /                                         
  hocho+oh  =  h2o+co+oh  1.850E+07  1.51 -9.620E+02                            
    rev /  0.000E+00  0.00  0.000E+00 /                                         
  hocho+h  =  h2+co2+h  4.240E+06  2.10  4.868E+03                              
    rev /  0.000E+00  0.00  0.000E+00 /                                         
  hocho+h  =  h2+co+oh  6.030E+13  -0.35  2.988E+03                             
    rev /  0.000E+00  0.00  0.000E+00 /                                         
  hocho+ch3  =  ch4+co+oh  3.900E-07  5.80  2.200E+03                           
    rev /  0.000E+00  0.00  0.000E+00 /                                         
  hocho+ho2  =  h2o2+co+oh  1.000E+12  0.00  1.192E+04                          
    rev /  0.000E+00  0.00  0.000E+00 /                                         
  hocho+o  =  co+oh+oh  1.770E+18  -1.90  2.975E+03                             
    rev /  0.000E+00  0.00  0.000E+00 /                                         
  ch2(s)+m  =  ch2+m  1.000E+13  0.00  0.000E+00                                
    rev /  7.161E+15  -0.89  1.143E+04 /                                        
  ch2(s)+ch4  =  ch3+ch3  4.000E+13  0.00  0.000E+00                            
    rev /  5.429E+15  -0.89  1.565E+04 /                                        
  ch2(s)+c2h6  =  ch3+c2h5  1.200E+14  0.00  0.000E+00                          
    rev /  1.041E+14  -0.33  1.982E+04 /                                        
  ch2(s)+o2  =  co+oh+h  7.000E+13  0.00  0.000E+00                             
    rev /  0.000E+00  0.00  0.000E+00 /                                         
  ch2(s)+h2  =  ch3+h  7.000E+13  0.00  0.000E+00                               
    rev /  2.482E+17  -0.89  1.613E+04 /                                        
  ch2(s)+o  =  co+h+h  3.000E+13  0.00  0.000E+00                               
    rev /  0.000E+00  0.00  0.000E+00 /                                         
  ch2(s)+oh  =  ch2o+h  3.000E+13  0.00  0.000E+00                              
    rev /  3.194E+18  -0.89  8.786E+04 /                                        
  ch2(s)+co2  =  ch2o+co  3.000E+12  0.00  0.000E+00                            
    rev /  2.852E+15  -0.89  6.552E+04 /                                        
  ch2(s)+ch3  =  c2h4+h  2.000E+13  0.00  0.000E+00                             
    rev /  2.671E+15  -0.06  6.884E+04 /                                        
  ch2(s)+ch2co  =  c2h4+co  1.600E+14  0.00  0.000E+00                          
    rev /  4.596E+15  -0.06  1.056E+05 /                                        
  c6h13-1+o2  =  c6h12-1+ho2  3.000E-19  0.00  3.000E+03                        
    rev /  2.000E-19  0.00  1.750E+04 /                                         
  c6h13-2+o2  =  c6h12-1+ho2  4.500E-19  0.00  5.020E+03                        
    rev /  2.000E-19  0.00  1.750E+04 /                                         
  c6h13-1  =  c2h4+pc4h9  5.446E+17  -1.29  2.958E+04                           
    rev /  3.300E+11  0.00  7.200E+03 /                                         
  c6h13-1  =  c6h12-1+h  2.091E+16  -0.89  3.794E+04                            
    rev /  1.000E+13  0.00  2.900E+03 /                                         
  c6h13-2  =  c3h6+nc3h7  2.082E+16  -0.86  2.940E+04                           
    rev /  1.500E+11  0.00  7.200E+03 /                                         
  c6h13-2  =  c6h12-1+h  1.358E+15  -0.55  3.876E+04                            
    rev /  1.000E+13  0.00  1.200E+03 /                                         
  c6h13-1  =  c6h13-2  5.478E+08  1.62  3.876E+04                               
    rev /  3.558E+07  1.97  4.127E+04 /                                         
  c6h12-1+oh  =  c6h11+h2o  3.000E+13  0.00  1.230E+03                          
    rev /  9.764E+14  -0.13  3.926E+04 /                                        
  c6h12-1+h  =  c6h11+h2  3.700E+13  0.00  3.900E+03                            
    rev /  2.781E+14  -0.13  2.677E+04 /                                        
  c6h12-1+ch3  =  c6h11+ch4  1.000E+12  0.00  7.300E+03                         
    rev /  1.964E+14  -0.13  3.065E+04 /                                        
  c6h12-1+o  =  c6h11+oh  2.120E+11  0.13  9.125E+03                            
    rev /  7.000E+11  0.00  2.990E+04 /                                         
  c6h12-1+oh  =  c5h11-1+ch2o  1.000E+11  0.00 -4.000E+03                       
    rev /  0.000E+00  0.00  0.000E+00 /                                         
  c6h12-1+o  =  c5h11-1+hco  1.000E+11  0.00 -1.050E+03                         
    rev /  0.000E+00  0.00  0.000E+00 /                                         
  c6h11  =  c3h6+c3h5-a  2.500E+13  0.00  4.500E+04                             
    rev /  1.000E+10  0.00  1.700E+04 /                                         
  c6h11  =  c4h8-1+c2h3  2.500E-17  0.00  4.500E+04                             
    rev /  1.500E-20  0.00  7.400E+03 /                                         
  c6h11  =  c4h7+c2h4  2.500E-17  0.00  4.500E+04                               
    rev /  1.500E-20  0.00  7.400E+03 /                                         
  c6h12-1  =  nc3h7+c3h5-a  1.000E+16  0.00  7.100E+04                          
    rev /  1.000E+13  0.00  0.000E+00 /                                         
  c6h13o2-1  =  c6h13-1+o2  5.150E+20  -1.71  3.578E+04                         
    rev /  4.520E+12  0.00  0.000E+00 /                                         
  c6h13o2-1  =  c6h12ooh1-3  2.500E+10  0.00  2.085E+04                         
    rev /  3.003E+09  -0.12  7.860E+03 /                                        
  c6h13o2-1  =  c6h12ooh1-4  3.125E+09  0.00  1.905E+04                         
    rev /  3.754E+08  -0.12  6.060E+03 /                                        
  c6h12ooh1-4  =  c6h12o1-4+oh  9.375E+09  0.00  7.000E+03                      
    rev /  0.000E+00  0.00  0.000E+00 /                                         
  c6h12ooh1-3  =  oh+ch2o+c5h10-1  7.703E+13  -0.16  3.009E+04                  
    rev /  0.000E+00  0.00  0.000E+00 /                                         
  c6h12ooh1-3o2  =  c6h12ooh1-3+o2  8.868E+22  -2.31  3.798E+04                 
    rev /  7.540E+12  0.00  0.000E+00 /                                         
  c6h12ooh1-3o2  =  nc6ket13+oh  2.500E+10  0.00  2.140E+04                     
    rev /  4.240E+03  1.38  4.467E+04 /                                         
  nc6ket13  =  nc3h7cho+ch2cho+oh  1.050E+16  0.00  4.160E+04                   
    rev /  0.000E+00  0.00  0.000E+00 /                                         
  c6h12o1-4+oh  =  c4h8-1+ch2cho+h2o  2.500E+12  0.00  0.000E+00                
    rev /  0.000E+00  0.00  0.000E+00 /                                         
  c6h12o1-4+oh  =  c2h4+c2h5coch2+h2o  2.500E+12  0.00  0.000E+00               
    rev /  0.000E+00  0.00  0.000E+00 /                                         
  c6h12o1-4+ho2  =  c4h8-1+ch2cho+h2o2  5.000E+12  0.00  1.770E+04              
    rev /  0.000E+00  0.00  0.000E+00 /                                         
  c6h12o1-4+ho2  =  c2h4+c2h5coch2+h2o2  5.000E+12  0.00  1.770E+04             
    rev /  0.000E+00  0.00  0.000E+00 /                                         
  c7h15-1  =  c5h11-1+c2h4  8.157E+17  -1.42  3.084E+04                         
    rev /  1.000E+11  0.00  8.200E+03 /                                         
  c7h15-1  =  c7h14-1+h  4.204E+16  -0.94  3.794E+04                            
    rev /  1.000E+13  0.00  2.900E+03 /                                         
  c7h15-4  =  c2h5+c5h10-1  5.426E+16  -0.89  3.059E+04                         
    rev /  1.000E+11  0.00  8.200E+03 /                                         
  c7h15-1+o2  =  c7h14-1+ho2  3.000E-09  0.00  3.000E+03                        
    rev /  2.445E-10  0.27  1.792E+04 /                                         
  c7h15-1  =  c7h15-4  2.541E+09  0.35  1.976E+04                               
    rev /  1.611E+08  0.74  2.228E+04 /                                         
  c7h14-1+oh  =  c7h13+h2o  3.000E+13  0.00  1.230E+03                          
    rev /  7.917E+14  -0.46  3.648E+04 /                                        
  c7h14-1+h  =  c7h13+h2  3.700E+13  0.00  3.900E+03                            
    rev /  2.255E+14  -0.46  2.399E+04 /                                        
  c7h14-1+ch3  =  c7h13+ch4  1.000E+12  0.00  7.300E+03                         
    rev /  1.592E+14  -0.46  2.787E+04 /                                        
  c7h14-1+o  =  c7h13+oh  2.615E+11  0.46  1.190E+04                            
    rev /  7.000E+11  0.00  2.990E+04 /                                         
  c7h14-1+oh  =  ch2o+c6h13-1  1.000E+11  0.00 -4.000E+03                       
    rev /  0.000E+00  0.00  0.000E+00 /                                         
  c7h14-1+oh  =  ch3cho+c5h11-1  1.000E+11  0.00 -4.000E+03                     
    rev /  0.000E+00  0.00  0.000E+00 /                                         
  c7h14-1+o  =  ch2cho+c5h11-1  1.000E+11  0.00 -1.050E+03                      
    rev /  0.000E+00  0.00  0.000E+00 /                                         
  c7h13  =  c3h5-a+c4h8-1  2.500E+13  0.00  4.500E+04                           
    rev /  1.000E+13  0.00  9.600E+03 /                                         
  c7h13  =  c4h7+c3h6  2.500E+13  0.00  4.500E+04                               
    rev /  1.000E+13  0.00  9.600E+03 /                                         
  c7h14-1  =  pc4h9+c3h5-a  1.000E+16  0.00  7.100E+04                          
    rev /  1.000E+13  0.00  0.000E+00 /                                         
  c7h15o2-1  =  c7h15-1+o2  2.657E+20  -1.67  3.540E+04                         
    rev /  4.520E+12  0.00  0.000E+00 /                                         
  c7h15o2-1  =  c7h14ooh1-3  2.500E+10  0.00  2.085E+04                         
    rev /  2.653E+09  -0.11  8.240E+03 /                                        
  c7h15o2-1  =  c7h14ooh1-4  3.125E+09  0.00  1.905E+04                         
    rev /  3.317E+08  -0.11  6.440E+03 /                                        
  c7h14ooh1-3  =  c7h14o1-3+oh  7.500E+10  0.00  1.525E+04                      
    rev /  0.000E+00  0.00  0.000E+00 /                                         
  c7h14ooh1-4  =  c7h14o1-4+oh  9.375E+09  0.00  7.000E+03                      
    rev /  0.000E+00  0.00  0.000E+00 /                                         
  c7h14ooh1-3  =  oh+ch2o+c6h12-1  8.120E+13  -0.14  3.109E+04                  
    rev /  0.000E+00  0.00  0.000E+00 /                                         
  c7h14ooh1-3o2  =  c7h14ooh1-3+o2  1.367E+23  -2.37  3.764E+04                 
    rev /  7.540E+12  0.00  0.000E+00 /                                         
  c7h14ooh1-3o2  =  nc7ket13+oh  2.500E+10  0.00  2.140E+04                     
    rev /  3.303E+03  1.41  4.504E+04 /                                         
  nc7ket13  =  nc4h9cho+ch2cho+oh  1.050E+16  0.00  4.160E+04                   
    rev /  0.000E+00  0.00  0.000E+00 /                                         
  c7h14o1-3+oh  =  c6h12-1+hco+h2o  2.500E+12  0.00  0.000E+00                  
    rev /  0.000E+00  0.00  0.000E+00 /                                         
  c7h14o1-4+oh  =  c5h10-1+ch2cho+h2o  2.500E+12  0.00  0.000E+00               
    rev /  0.000E+00  0.00  0.000E+00 /                                         
  c7h14o1-3+oh  =  c2h4+nc4h9co+h2o  2.500E+12  0.00  0.000E+00                 
    rev /  0.000E+00  0.00  0.000E+00 /                                         
  c7h14o1-4+oh  =  c2h4+nc3h7coch2+h2o  2.500E+12  0.00  0.000E+00              
    rev /  0.000E+00  0.00  0.000E+00 /                                         
  c7h14o1-3+ho2  =  c6h12-1+hco+h2o2  5.000E+12  0.00  1.770E+04                
    rev /  0.000E+00  0.00  0.000E+00 /                                         
  c7h14o1-4+ho2  =  c5h10-1+ch2cho+h2o2  5.000E+12  0.00  1.770E+04             
    rev /  0.000E+00  0.00  0.000E+00 /                                         
  c7h14o1-3+ho2  =  c2h4+nc4h9co+h2o2  5.000E+12  0.00  1.770E+04               
    rev /  0.000E+00  0.00  0.000E+00 /                                         
  c7h14o1-4+ho2  =  c2h4+nc3h7coch2+h2o2  5.000E+12  0.00  1.770E+04            
    rev /  0.000E+00  0.00  0.000E+00 /                                         
  nc5h11cho+o2  =  nc5h11co+ho2  2.000E+13  0.50  4.220E+04                     
    rev /  1.000E+07  0.00  4.000E+04 /                                         
  nc5h11cho+oh  =  nc5h11co+h2o  2.690E+10  0.76 -3.400E+02                     
    rev /  1.740E+10  0.76  3.120E+04 /                                         
  nc5h11cho+h  =  nc5h11co+h2  4.000E+13  0.00  4.200E+03                       
    rev /  1.800E+13  0.00  2.400E+04 /                                         
  nc5h11cho+o  =  nc5h11co+oh  5.000E+12  0.00  1.790E+03                       
    rev /  1.000E+12  0.00  1.900E+04 /                                         
  nc5h11cho+ho2  =  nc5h11co+h2o2  2.800E+12  0.00  1.360E+04                   
    rev /  1.000E+12  0.00  1.000E+04 /                                         
  nc5h11cho+ch3  =  nc5h11co+ch4  1.700E+12  0.00  8.440E+03                    
    rev /  1.500E+13  0.00  2.800E+04 /                                         
  nc5h11cho+ch3o  =  nc5h11co+ch3oh  1.150E+11  0.00  1.280E+03                 
    rev /  3.000E+11  0.00  1.800E+04 /                                         
  nc5h11cho+ch3o2  =  nc5h11co+ch3o2h  1.000E+12  0.00  9.500E+03               
    rev /  2.500E+10  0.00  1.000E+04 /                                         
  nc5h11co  =  c5h11-1+co  1.000E+11  0.00  9.600E+03                           
    rev /  1.000E+11  0.00  0.000E+00 /                                         
  nc4h9coch2  =  pc4h9+ch2co  1.554E+18  -1.41  4.314E+04                       
    rev /  1.000E+11  0.00  1.160E+04 /                                         
  c7h14ooh1-3  =  c4h7ooh1-4+nc3h7  3.816E+14  -0.74  2.747E+04                 
    rev /  8.500E+10  0.00  7.800E+03 /                                         
  c7h14ooh1-4  =  c5h10-1+c2h4+ho2  2.435E+16  -1.08  2.945E+04                 
    rev /  0.000E+00  0.00  0.000E+00 /                                         
  c4h7ooh1-4  =  c4h7o1-4+oh  2.021E+20  -1.53  4.704E+04                       
    rev /  2.000E+13  0.00  0.000E+00 /                                         
  c4h7o1-4  =  ch2o+c3h5-a  2.412E+16  -1.14  7.550E+03                         
    rev /  1.000E+11  0.00  1.190E+04 /                                         
c10h21-1+h = nc10h22     1.00e+14  0.  0.                                       
c10h21-2+h = nc10h22     1.00e+14  0.  0.                                       
c10h21-3+h = nc10h22     1.00e+14  0.  0.                                       
c10h21-4+h = nc10h22     1.00e+14  0.  0.                                       
c10h21-5+h = nc10h22     1.00e+14  0.  0.                                       
c9h19-1+ch3 = nc10h22          1.00e+13  0.  0.                                 
c8h17-1+c2h5 = nc10h22         8.00e+12  0.  0.                                 
c7h15-1+nc3h7 = nc10h22        8.00e+12  0.  0.                                 
c6h13-1+pc4h9 = nc10h22        8.00e+12  0.  0.                                 
c5h11-1+c5h11-1 = nc10h22      8.00e+12  0.  0.                                 
nc10h22+h = c10h21-1+h2  1.880E+05  2.75  6.280E+03                             
    rev /  8.926E+03  2.70  1.055E+04 /                                         
nc10h22+h = c10h21-2+h2  2.600E+06  2.40  4.471E+03                             
    rev /  3.928E+03  2.74  1.126E+04 /                                         
nc10h22+h = c10h21-3+h2  2.600E+06  2.40  4.471E+03                             
    rev /  3.928E+03  2.74  1.126E+04 /                                         
nc10h22+h = c10h21-4+h2  2.600E+06  2.40  4.471E+03                             
    rev /  3.928E+03  2.74  1.126E+04 /                                         
nc10h22+h = c10h21-5+h2  2.600E+06  2.40  4.471E+03                             
    rev /  3.928E+03  2.74  1.126E+04 /                                         
nc10h22+oh = c10h21-1+h2o  1.050E+10  0.97  1.590E+03                           
    rev /  1.500E+10  1.05  2.333E+04 /                                         
nc10h22+oh = c10h21-2+h2o  9.400E+07  1.61 -3.500E+01                           
    rev /  6.148E+05  1.95  2.191E+04 /                                         
nc10h22+oh = c10h21-3+h2o  9.400E+07  1.61 -3.500E+01                           
    rev /  6.148E+05  1.95  2.191E+04 /                                         
nc10h22+oh = c10h21-4+h2o  9.400E+07  1.61 -3.500E+01                           
    rev /  6.148E+05  1.95  2.191E+04 /                                         
nc10h22+oh = c10h21-5+h2o  9.400E+07  1.61 -3.500E+01                           
    rev /  6.148E+05  1.95  2.191E+04 /                                         
nc10h22+o = c10h21-1+oh  1.930E+05  2.68  3.716E+03                             
    rev /  4.025E+03  2.63  5.893E+03 /                                         
nc10h22+o = c10h21-2+oh  9.540E+04  2.71  2.106E+03                             
    rev /  6.330E+01  3.05  6.798E+03 /                                         
nc10h22+o = c10h21-3+oh  9.540E+04  2.71  2.106E+03                             
    rev /  6.330E+01  3.05  6.798E+03 /                                         
nc10h22+o = c10h21-4+oh  9.540E+04  2.71  2.106E+03                             
    rev /  6.330E+01  3.05  6.798E+03 /                                         
nc10h22+o = c10h21-5+oh  9.540E+04  2.71  2.106E+03                             
    rev /  6.330E+01  3.05  6.798E+03 /                                         
nc10h22+ho2 = c10h21-1+h2o2  1.680E+13  0.00  2.044E+04                         
    rev /  2.050E+13  -0.38  8.399E+03 /                                        
nc10h22+ho2 = c10h21-2+h2o2  1.120E+13  0.00  1.769E+04                         
    rev /  4.348E+11  0.01  8.165E+03 /                                         
nc10h22+ho2 = c10h21-3+h2o2  1.120E+13  0.00  1.769E+04                         
    rev /  4.348E+11  0.01  8.165E+03 /                                         
nc10h22+ho2 = c10h21-4+h2o2  1.120E+13  0.00  1.769E+04                         
    rev /  4.348E+11  0.01  8.165E+03 /                                         
nc10h22+ho2 = c10h21-5+h2o2  1.120E+13  0.00  1.769E+04                         
    rev /  4.348E+11  0.01  8.165E+03 /                                         
nc10h22+ch3 = c10h21-1+ch4  9.040E-01  3.65  7.154E+03                          
    rev /  1.121E+00  3.60  1.191E+04 /                                         
nc10h22+ch3 = c10h21-2+ch4  5.410E+04  2.26  7.287E+03                          
    rev /  2.135E+03  2.60  1.455E+04 /                                         
nc10h22+ch3 = c10h21-3+ch4  5.410E+04  2.26  7.287E+03                          
    rev /  2.135E+03  2.60  1.455E+04 /                                         
nc10h22+ch3 = c10h21-4+ch4  5.410E+04  2.26  7.287E+03                          
    rev /  2.135E+03  2.60  1.455E+04 /                                         
nc10h22+ch3 = c10h21-5+ch4  5.410E+04  2.26  7.287E+03                          
    rev /  2.135E+03  2.60  1.455E+04 /                                         
nc10h22+o2 = c10h21-1+ho2  6.000E+13  0.00  5.280E+04                           
    rev /  5.175E+10  0.28 -4.060E+02 /                                         
nc10h22+o2 = c10h21-2+ho2  4.000E+13  0.00  5.015E+04                           
    rev /  1.098E+09  0.67 -5.410E+02 /                                         
nc10h22+o2 = c10h21-3+ho2  4.000E+13  0.00  5.015E+04                           
    rev /  1.098E+09  0.67 -5.410E+02 /                                         
nc10h22+o2 = c10h21-4+ho2  4.000E+13  0.00  5.015E+04                           
    rev /  1.098E+09  0.67 -5.410E+02 /                                         
nc10h22+o2 = c10h21-5+ho2  4.000E+13  0.00  5.015E+04                           
    rev /  1.098E+09  0.67 -5.410E+02 /                                         
nc10h22+c2h3 = c10h21-1+c2h4  1.000E+12  0.00  1.800E+04                        
    rev /  2.570E+12  0.00  2.540E+04 /                                         
nc10h22+c2h3 = c10h21-2+c2h4  8.000E+11  0.00  1.680E+04                        
    rev /  2.000E+12  0.00  2.420E+04 /                                         
nc10h22+c2h3 = c10h21-3+c2h4  8.000E+11  0.00  1.680E+04                        
    rev /  2.000E+12  0.00  2.420E+04 /                                         
nc10h22+c2h3 = c10h21-4+c2h4  8.000E+11  0.00  1.680E+04                        
    rev /  2.000E+12  0.00  2.420E+04 /                                         
nc10h22+c2h3 = c10h21-5+c2h4  8.000E+11  0.00  1.680E+04                        
    rev /  2.000E+12  0.00  2.420E+04 /                                         
nc10h22+c2h5 = c10h21-1+c2h6  1.000E+11  0.00  1.340E+04                        
    rev /  3.200E+11  0.00  1.230E+04 /                                         
nc10h22+c2h5 = c10h21-2+c2h6  1.000E+11  0.00  1.040E+04                        
    rev /  1.000E+11  0.00  1.290E+04 /                                         
nc10h22+c2h5 = c10h21-3+c2h6  1.000E+11  0.00  1.040E+04                        
    rev /  1.000E+11  0.00  1.290E+04 /                                         
nc10h22+c2h5 = c10h21-4+c2h6  1.000E+11  0.00  1.040E+04                        
    rev /  1.000E+11  0.00  1.290E+04 /                                         
nc10h22+c2h5 = c10h21-5+c2h6  1.000E+11  0.00  1.040E+04                        
    rev /  1.000E+11  0.00  1.290E+04 /                                         
nc10h22+c10h21o2-2 = c10h21-1+c10h21o2h-2  1.000E+11  0.00  1.340E+04           
    rev /  3.200E+11  0.00  1.230E+04 /                                         
nc10h22+c10h21o2-2 = c10h21-2+c10h21o2h-2  1.000E+11  0.00  1.040E+04           
    rev /  1.000E+11  0.00  1.290E+04 /                                         
nc10h22+c10h21o2-2 = c10h21-3+c10h21o2h-2  1.000E+11  0.00  1.040E+04           
    rev /  1.000E+11  0.00  1.290E+04 /                                         
nc10h22+c10h21o2-2 = c10h21-4+c10h21o2h-2  1.000E+11  0.00  1.040E+04           
    rev /  1.000E+11  0.00  1.290E+04 /                                         
nc10h22+c10h21o2-2 = c10h21-5+c10h21o2h-2  1.000E+11  0.00  1.040E+04           
    rev /  1.000E+11  0.00  1.290E+04 /                                         
c2h4+c8h17-1 = c10h21-1    1.00e+11  0.  8200.                                  
c3h6+c7h15-1 = c10h21-2    1.00e+11  0.  8200.                                  
h+c10h20-2 = c10h21-2      1.00e+13  0.  2900.                                  
c4h8-1+c6h13-1 = c10h21-3  1.00e+11  0.  8200.                                  
ch3+c9h18-1 = c10h21-3     1.00e+11  0.  8200.                                  
h+c10h20-2 = c10h21-3      1.00e+13  0.  2900.                                  
c5h10-1+c5h11-1 = c10h21-4  1.00e+11  0.  8200.                                 
c2h5+c8h16-1 = c10h21-4     1.00e+11  0.  8200.                                 
c6h12-1+pc4h9 = c10h21-5    1.00e+11  0.  8200.                                 
nc3h7+c7h14-1 = c10h21-5    1.00e+11  0.  8200.                                 
c2h4+c7h15-1 = c9h19-1    1.00e+11  0.  8200.                                   
h+c9h18-1 = c9h19-1       1.00e+13  0.  2900.                                   
c2h4+c6h13-1 = c8h17-1    1.00e+11  0.  8200.                                   
h+c8h16-1 = c8h17-1       1.00e+13  0.  2900.                                   
c5h10-1+nc3h7 = c8h17-4   1.00e+11  0.  8200.                                   
c2h5+c6h12-1 = c8h17-4    1.00e+11  0.  8200.                                   
h+c8h16-4 = c8h17-4       1.00e+13  0.  2900.                                   
c10h21-2+o2 = c10h20-2+ho2    3.00e-09  0.00  3000.                             
c10h21-3+o2 = c10h20-2+ho2    3.00e-09  0.00  3000.                             
c9h19-1+o2 = c9h18-1+ho2    3.00e-09  0.00  3000.                               
c8h17-1+o2 = c8h16-1+ho2    3.00e-09  0.00  3000.                               
c8h17-4+o2 = c8h16-4+ho2    3.00e-09  0.00  3000.                               
c10h21-1  =  c10h21-2    5.478E+08  1.62  3.876E+04                             
    rev /  1.743E+07  2.01  4.128E+04 /                                         
c10h21-1  =  c10h21-3    1.386E+09  0.98  3.376E+04                             
    rev /  4.410E+07  1.38  3.628E+04 /                                         
c10h21-1  =  c10h21-4    2.541E+09  0.35  1.976E+04                             
    rev /  8.05E+07  0.74  2.228E+04 /                                          
c10h21-1  =  c10h21-5    4.28e+11  -1.05  1.176e+04    ! 6s                     
    rev /  1.36e+10  -0.66  1.428e+04 /                                         
c10h21-2  =  c10h21-3    9.587E+08  1.39  3.970E+04                             
    rev /  9.587E+08  1.39  3.970E+04 /                                         
c10h21-2  =  c10h21-4    1.76e+09   0.76  3.47e+04                              
    rev /  1.76e+09   0.76  3.47e+04 /                                          
c10h21-2  =  c10h21-5    3.22e+09   0.13  2.07e+04                              
    rev /  3.22e+09   0.13  2.07e+04 /                                          
    DUPLICATE                                                                   
c10h21-2  =  c10h21-5    5.00e+11  -1.25  1.276e+04 ! estimated                 
    rev /  1.60e+10  -0.86  1.528e+04  /            ! estimated                 
    DUPLICATE                                                                   
c10h21-3  =  c10h21-4    9.587E+08  1.39  3.970E+04                             
    rev /  9.587E+08  1.39  3.970E+04 /                                         
    DUPLICATE                                                                   
c10h21-3  =  c10h21-5    1.76e+09   0.76  3.47e+04                              
    rev /  3.50e+09   0.76  3.47e+04 /                                          
    DUPLICATE                                                                   
c10h21-3  =  c10h21-5    3.22e+09   0.13  2.07e+04                              
    rev /  3.22e+09   0.13  2.07e+04 /                                          
    DUPLICATE                                                                   
c10h21-3  =  c10h21-4    5.00e+11  -1.25  1.276e+04 ! estimated                 
    rev /  1.60e+10  -0.86  1.528e+04  /            ! estimated                 
    DUPLICATE                                                                   
c10h21-4  =  c10h21-5    9.587E+08  1.39  3.970E+04                             
    rev /  9.587E+08  1.39  3.970E+04 /                                         
    DUPLICATE                                                                   
c10h21-4  =  c10h21-5    1.76e+09   0.76  3.47e+04                              
    rev /  3.50e+09   0.76  3.47e+04 /                                          
    DUPLICATE                                                                   
c8h17-1  =  c8h17-4    2.541E+09  0.35  1.976E+04                               
    rev /  8.05E+07  0.74  2.228E+04 /                                          
    DUPLICATE                                                                   
c8h17-1  =  c8h17-4    4.28e+11  -1.05  1.176e+04    ! 6s                       
    rev /  1.36e+10  -0.66  1.428e+04 /                                         
    DUPLICATE                                                                   
c10h20-2+oh  =  c10h19+h2o  3.000E+13  0.00  1.230E+03                          
    rev /  7.917E+14  -0.46  3.648E+04 /                                        
c10h20-2+h  =  c10h19+h2  3.700E+13  0.00  3.900E+03                            
    rev /  2.255E+14  -0.46  2.399E+04 /                                        
c10h20-2+ch3 =  c10h19+ch4  1.000E+12  0.00  7.300E+03                          
    rev /  3.226E+14  -0.63  2.500E+04 /                                        
c10h20-2+o  =  c10h19+oh  1.000e+12  0.00  4.000E+03                            
    rev /  7.000E+11  0.00  2.990E+04 /                                         
c8h16-1+oh  =  c8h15+h2o  3.000E+13  0.00  1.230E+03                            
    rev /  7.917E+14  -0.46  3.648E+04 /                                        
c8h16-4+oh  =  c8h15+h2o  3.000E+13  0.00  1.230E+03                            
    rev /  7.917E+14  -0.46  3.648E+04 /                                        
c8h16-1+h  =  c8h15+h2  3.700E+13  0.00  3.900E+03                              
    rev /  2.255E+14  -0.46  2.399E+04 /                                        
c8h16-4+h  =  c8h15+h2  3.700E+13  0.00  3.900E+03                              
    rev /  2.255E+14  -0.46  2.399E+04 /                                        
c8h16-1+ch3 =  c8h15+ch4  1.000E+12  0.00  7.300E+03                            
    rev /  3.226E+14  -0.63  2.500E+04 /                                        
c8h16-4+ch3 =  c8h15+ch4  1.000E+12  0.00  7.300E+03                            
    rev /  3.226E+14  -0.63  2.500E+04 /                                        
c8h16-1+o  =  c8h15+oh  1.000e+12  0.00  4.000E+03                              
    rev /  7.000E+11  0.00  2.990E+04 /                                         
c8h16-4+o  =  c8h15+oh  1.000e+12  0.00  4.000E+03                              
    rev /  7.000E+11  0.00  2.990E+04 /                                         
c10h20-2+oh = ch3cho+c8h17-1   1.000E+11  0.00 -4.000E+03                       
    rev /  0.000E+00  0.00  0.000E+00 /                                         
c10h20-2+oh = c2h5cho+c7h15-1  1.000E+11  0.00 -4.000E+03                       
    rev /  0.000E+00  0.00  0.000E+00 /                                         
c10h20-2+o  = ch3cho+c8h16-1   1.000E+11  0.00 -1.050E+03                       
    rev /  0.000E+00  0.00  0.000E+00 /                                         
c9h18-1+oh = ch2o+c8h17-1     1.000E+11  0.00 -4.000E+03                        
    rev /  0.000E+00  0.00  0.000E+00 /                                         
c9h18-1+oh = ch3cho+c7h15-1   1.000E+11  0.00 -4.000E+03                        
    rev /  0.000E+00  0.00  0.000E+00 /                                         
c9h18-1+o  = ch2cho+c7h15-1   1.000E+11  0.00 -1.050E+03                        
    rev /  0.000E+00  0.00  0.000E+00 /                                         
c8h16-1+oh = ch2o+c7h15-1     1.000E+11  0.00 -4.000E+03                        
    rev /  0.000E+00  0.00  0.000E+00 /                                         
c8h16-1+oh = ch3cho+c6h13-1   1.000E+11  0.00 -4.000E+03                        
    rev /  0.000E+00  0.00  0.000E+00 /                                         
c8h16-1+o  = ch2cho+c6h13-1   1.000E+11  0.00 -1.050E+03                        
    rev /  0.000E+00  0.00  0.000E+00 /                                         
c8h16-4+oh = nc3h7cho+pc4h9   1.000E+11  0.00 -4.000E+03                        
    rev /  0.000E+00  0.00  0.000E+00 /                                         
c8h16-4+o  = nc3h7cho+c4h8-1  1.000E+11  0.00 -1.050E+03                        
    rev /  0.000E+00  0.00  0.000E+00 /                                         
c10h19 = c2h3+c8h16-1      1.00E+13  0.00  4.500E+04                            
    rev /  1.000E+11  0.00  9.600E+03 /                                         
c10h19 = c3h5-a+c7h14-1    1.00E+13  0.00  4.500E+04                            
    rev /  1.000E+11  0.00  9.600E+03 /                                         
c10h19 = c4h7+c6h12-1      1.00E+13  0.00  4.500E+04                            
    rev /  1.000E+11  0.00  9.600E+03 /                                         
c10h19 = c5h9+c5h10-1      1.00E+13  0.00  4.500E+04                            
    rev /  1.000E+11  0.00  9.600E+03 /                                         
c10h19 = c6h11+c4h8-1      1.00E+13  0.00  4.500E+04                            
    rev /  1.000E+11  0.00  9.600E+03 /                                         
c10h19 = c7h13+c3h6        1.00E+13  0.00  4.500E+04                            
    rev /  1.000E+11  0.00  9.600E+03 /                                         
c10h19 = c8h15+c2h4        1.00E+13  0.00  4.500E+04                            
    rev /  1.000E+11  0.00  9.600E+03 /                                         
c8h15 = c2h3+c6h12-1       1.00E+13  0.00  4.500E+04                            
    rev /  1.000E+11  0.00  9.600E+03 /                                         
c8h15 = c3h5-a+c5h10-1     1.00E+13  0.00  4.500E+04                            
    rev /  1.000E+11  0.00  9.600E+03 /                                         
c8h15 = c4h7+c4h8-1        1.00E+13  0.00  4.500E+04                            
    rev /  1.000E+11  0.00  9.600E+03 /                                         
c8h15 = c5h9+c3h6          1.00E+13  0.00  4.500E+04                            
    rev /  1.000E+11  0.00  9.600E+03 /                                         
c8h15 = c6h11+c2h4         1.00E+13  0.00  4.500E+04                            
    rev /  1.000E+11  0.00  9.600E+03 /                                         
c10h20-2 = c4h7+c6h13-1        1.000E+16  0.00  7.100E+04                       
    rev /  1.000E+13  0.00  0.000E+00 /                                         
c9h18-1 = c6h13-1+c3h5-a       1.000E+16  0.00  7.100E+04                       
    rev /  1.000E+13  0.00  0.000E+00 /                                         
c8h16-1 = c5h11-1+c3h5-a       1.000E+16  0.00  7.100E+04                       
    rev /  1.000E+13  0.00  0.000E+00 /                                         
c8h16-4 = c6h11+c2h5           1.000E+16  0.00  7.100E+04                       
    rev /  1.000E+13  0.00  0.000E+00 /                                         
c10h21o2-1  =  c10h21-1+o2  2.657E+20  -1.67  3.540E+04                         
    rev /  4.520E+12  0.00  0.000E+00 /                                         
c10h21o2-2  =  c10h21-2+o2  1.357E+23  -2.36  3.767E+04                         
    rev /  7.540E+12  0.00  0.000E+00 /                                         
c10h21o2-3  =  c10h21-3+o2  1.357E+23  -2.36  3.767E+04                         
    rev /  7.540E+12  0.00  0.000E+00 /                                         
c10h21o2-4  =  c10h21-4+o2  1.357E+23  -2.36  3.767E+04                         
    rev /  7.540E+12  0.00  0.000E+00 /                                         
c10h21o2-5  =  c10h21-5+o2  1.357E+23  -2.36  3.767E+04                         
    rev /  7.540E+12  0.00  0.000E+00 /                                         
c8h17o2-1   =  c8h17-1+o2  2.657E+20  -1.67  3.540E+04                          
    rev /  4.520E+12  0.00  0.000E+00 /                                         
c10h21-1+c10h21o2-1 = c10h21o-1+c10h21o-1  7.000E+12  0.00 -1.000E+03           
    rev /  7.570E+16  -1.12  3.160E+04 /                                        
c10h21-1+c10h21o2-2 = c10h21o-1+c10h21o-2  7.000E+12  0.00 -1.000E+03           
    rev /  7.570E+16  -1.12  3.160E+04 /                                        
c10h21-1+c10h21o2-3 = c10h21o-1+c10h21o-3  7.000E+12  0.00 -1.000E+03           
    rev /  7.570E+16  -1.12  3.160E+04 /                                        
c10h21-1+c10h21o2-4 = c10h21o-1+c10h21o-4  7.000E+12  0.00 -1.000E+03           
    rev /  7.570E+16  -1.12  3.160E+04 /                                        
c10h21-1+c10h21o2-5 = c10h21o-1+c10h21o-5  7.000E+12  0.00 -1.000E+03           
    rev /  7.570E+16  -1.12  3.160E+04 /                                        
c10h21-2+c10h21o2-1 = c10h21o-2+c10h21o-1  7.000E+12  0.00 -1.000E+03           
    rev /  7.570E+16  -1.12  3.160E+04 /                                        
c10h21-2+c10h21o2-2 = c10h21o-2+c10h21o-2  7.000E+12  0.00 -1.000E+03           
    rev /  7.570E+16  -1.12  3.160E+04 /                                        
c10h21-2+c10h21o2-3 = c10h21o-2+c10h21o-3  7.000E+12  0.00 -1.000E+03           
    rev /  7.570E+16  -1.12  3.160E+04 /                                        
c10h21-2+c10h21o2-4 = c10h21o-2+c10h21o-4  7.000E+12  0.00 -1.000E+03           
    rev /  7.570E+16  -1.12  3.160E+04 /                                        
c10h21-2+c10h21o2-5 = c10h21o-2+c10h21o-5  7.000E+12  0.00 -1.000E+03           
    rev /  7.570E+16  -1.12  3.160E+04 /                                        
c10h21-3+c10h21o2-1 = c10h21o-3+c10h21o-1  7.000E+12  0.00 -1.000E+03           
    rev /  7.570E+16  -1.12  3.160E+04 /                                        
c10h21-3+c10h21o2-2 = c10h21o-3+c10h21o-2  7.000E+12  0.00 -1.000E+03           
    rev /  7.570E+16  -1.12  3.160E+04 /                                        
c10h21-3+c10h21o2-3 = c10h21o-3+c10h21o-3  7.000E+12  0.00 -1.000E+03           
    rev /  7.570E+16  -1.12  3.160E+04 /                                        
c10h21-3+c10h21o2-4 = c10h21o-3+c10h21o-4  7.000E+12  0.00 -1.000E+03           
    rev /  7.570E+16  -1.12  3.160E+04 /                                        
c10h21-3+c10h21o2-5 = c10h21o-3+c10h21o-5  7.000E+12  0.00 -1.000E+03           
    rev /  7.570E+16  -1.12  3.160E+04 /                                        
c10h21-4+c10h21o2-1 = c10h21o-4+c10h21o-1  7.000E+12  0.00 -1.000E+03           
    rev /  7.570E+16  -1.12  3.160E+04 /                                        
c10h21-4+c10h21o2-2 = c10h21o-4+c10h21o-2  7.000E+12  0.00 -1.000E+03           
    rev /  7.570E+16  -1.12  3.160E+04 /                                        
c10h21-4+c10h21o2-3 = c10h21o-4+c10h21o-3  7.000E+12  0.00 -1.000E+03           
    rev /  7.570E+16  -1.12  3.160E+04 /                                        
c10h21-4+c10h21o2-4 = c10h21o-4+c10h21o-4  7.000E+12  0.00 -1.000E+03           
    rev /  7.570E+16  -1.12  3.160E+04 /                                        
c10h21-4+c10h21o2-5 = c10h21o-4+c10h21o-5  7.000E+12  0.00 -1.000E+03           
    rev /  7.570E+16  -1.12  3.160E+04 /                                        
c10h21-5+c10h21o2-1 = c10h21o-5+c10h21o-1  7.000E+12  0.00 -1.000E+03           
    rev /  7.570E+16  -1.12  3.160E+04 /                                        
c10h21-5+c10h21o2-2 = c10h21o-5+c10h21o-2  7.000E+12  0.00 -1.000E+03           
    rev /  7.570E+16  -1.12  3.160E+04 /                                        
c10h21-5+c10h21o2-3 = c10h21o-5+c10h21o-3  7.000E+12  0.00 -1.000E+03           
    rev /  7.570E+16  -1.12  3.160E+04 /                                        
c10h21-5+c10h21o2-4 = c10h21o-5+c10h21o-4  7.000E+12  0.00 -1.000E+03           
    rev /  7.570E+16  -1.12  3.160E+04 /                                        
c10h21-5+c10h21o2-5 = c10h21o-5+c10h21o-5  7.000E+12  0.00 -1.000E+03           
    rev /  7.570E+16  -1.12  3.160E+04 /                                        
c10h21-1+ho2 = c10h21o-1+oh   7.000E+12  0.00 -1.000E+03                        
    rev /  1.129E+16  -0.75  2.698E+04 /                                        
c10h21-2+ho2 = c10h21o-2+oh  7.000E+12  0.00 -1.000E+03                         
    rev /  1.967E+18  -1.37  2.889E+04 /                                        
c10h21-3+ho2 = c10h21o-3+oh  7.000E+12  0.00 -1.000E+03                         
    rev /  1.967E+18  -1.37  2.889E+04 /                                        
c10h21-4+ho2 = c10h21o-4+oh  7.000E+12  0.00 -1.000E+03                         
    rev /  1.967E+18  -1.37  2.889E+04 /                                        
c10h21-5+ho2 = c10h21o-5+oh  7.000E+12  0.00 -1.000E+03                         
    rev /  1.967E+18  -1.37  2.889E+04 /                                        
c10h21o2-1 = c10ooh1-3    2.500E+10  0.00  2.085E+04                            
    rev /  2.653E+09  -0.11  8.240E+03 /                                        
c10h21o2-1 = c10ooh1-4    3.125E+09  0.00  1.905E+04                            
    rev /  3.317E+08  -0.11  6.440E+03 /                                        
c10h21o2-2 = c10ooh2-3    2.000E+11  0.00  2.685E+04                            
    rev /  2.262E+10  -0.11  1.427E+04 /                                        
c10h21o2-2 = c10ooh2-4    2.500E+10  0.00  2.085E+04                            
    rev /  2.653E+09  -0.11  8.240E+03 /                                        
c10h21o2-2 = c10ooh2-5    3.125E+09  0.00  1.905E+04                            
    rev /  3.317E+08  -0.11  6.440E+03 /                                        
c10h21o2-3 = c10ooh3-1    3.750E+10  0.00  2.440E+04                            
    rev /  1.384E+12  -0.91  9.170E+03 /                                        
c10h21o2-3 = c10ooh3-5    2.500E+10  0.00  2.085E+04                            
    rev /  2.653E+09  -0.11  8.240E+03 /                                        
c10h21o2-3 = c10ooh3-6    3.125E+09  0.00  1.905E+04                            
    rev /  3.317E+08  -0.11  6.440E+03 /                                        
c10h21o2-4 = c10ooh4-2    2.500E+10  0.00  2.085E+04                            
    rev /  2.653E+09  -0.11  8.240E+03 /                                        
c10h21o2-4 = c10ooh4-6    2.500E+10  0.00  2.085E+04                            
    rev /  2.653E+09  -0.11  8.240E+03 /                                        
c10h21o2-4 = c10ooh4-7    3.125E+09  0.00  1.905E+04                            
    rev /  3.317E+08  -0.11  6.440E+03 /                                        
c10h21o2-5 = c10ooh5-2    3.125E+09  0.00  1.905E+04                            
    rev /  3.317E+08  -0.11  6.440E+03 /                                        
c10h21o2-5 = c10ooh5-3    2.500E+10  0.00  2.085E+04                            
    rev /  2.653E+09  -0.11  8.240E+03 /                                        
c10h21o2-5 = c10ooh5-7    2.500E+10  0.00  2.085E+04                            
    rev /  2.653E+09  -0.11  8.240E+03 /                                        
c10h21o2-5 = c10ooh5-8    3.125E+09  0.00  1.905E+04                            
    rev /  3.317E+08  -0.11  6.440E+03 /                                        
c8h17o2-1  = c8ooh1-3    2.500E+10  0.00  2.085E+04                             
    rev /  2.653E+09  -0.11  8.240E+03 /                                        
c8h17o2-1  = c8ooh1-4    3.125E+09  0.00  1.905E+04                             
    rev /  3.317E+08  -0.11  6.440E+03 /                                        
c10h21o2-2+ho2  =  c10h21o2h-2+o2  1.750E+10  0.00 -3.275E+03                   
    rev /  5.974E+13  -0.85  3.490E+04 /                                        
c10h21o2-2+h2o2 = c10h21o2h-2+ho2  2.400E+12  0.00  1.000E+04                   
    rev /  2.400E+12  0.00  1.000E+04 /                                         
c10h21o2-1+ch3o2 = c10h21o-1+ch3o+o2  1.400E+16  -1.61  1.860E+03               
    rev /  0.000E+00  0.00  0.000E+00 /                                         
c10h21o2-2+ch3o2 = c10h21o-2+ch3o+o2  1.400E+16  -1.61  1.860E+03               
    rev /  0.000E+00  0.00  0.000E+00 /                                         
c10h21o2-3+ch3o2 = c10h21o-3+ch3o+o2  1.400E+16  -1.61  1.860E+03               
    rev /  0.000E+00  0.00  0.000E+00 /                                         
c10h21o2-4+ch3o2 = c10h21o-4+ch3o+o2  1.400E+16  -1.61  1.860E+03               
    rev /  0.000E+00  0.00  0.000E+00 /                                         
c10h21o2-5+ch3o2 = c10h21o-5+ch3o+o2  1.400E+16  -1.61  1.860E+03               
    rev /  0.000E+00  0.00  0.000E+00 /                                         
c10h21o2-1 + c10h21o2-1  =  c10h21o-1 + c10h21o-1 + o2  1.400E+16  -1.61  1.860E
    rev /  0.000E+00  0.00  0.000E+00 /                                         
c10h21o2-1 + c10h21o2-2  =  c10h21o-1 + c10h21o-2 + o2  1.400E+16  -1.61  1.860E
    rev /  0.000E+00  0.00  0.000E+00 /                                         
c10h21o2-1 + c10h21o2-3  =  c10h21o-1 + c10h21o-3 + o2  1.400E+16  -1.61  1.860E
    rev /  0.000E+00  0.00  0.000E+00 /                                         
c10h21o2-1 + c10h21o2-4  =  c10h21o-1 + c10h21o-4 + o2  1.400E+16  -1.61  1.860E
    rev /  0.000E+00  0.00  0.000E+00 /                                         
c10h21o2-1 + c10h21o2-5  =  c10h21o-1 + c10h21o-5 + o2  1.400E+16  -1.61  1.860E
    rev /  0.000E+00  0.00  0.000E+00 /                                         
c10h21o2-2 + c10h21o2-2  =  c10h21o-2 + c10h21o-2 + o2  1.400E+16  -1.61  1.860E
    rev /  0.000E+00  0.00  0.000E+00 /                                         
c10h21o2-2 + c10h21o2-3  =  c10h21o-2 + c10h21o-3 + o2  1.400E+16  -1.61  1.860E
    rev /  0.000E+00  0.00  0.000E+00 /                                         
c10h21o2-2 + c10h21o2-4  =  c10h21o-2 + c10h21o-4 + o2  1.400E+16  -1.61  1.860E
    rev /  0.000E+00  0.00  0.000E+00 /                                         
c10h21o2-2 + c10h21o2-5  =  c10h21o-2 + c10h21o-5 + o2  1.400E+16  -1.61  1.860E
    rev /  0.000E+00  0.00  0.000E+00 /                                         
c10h21o2-3 + c10h21o2-3  =  c10h21o-3 + c10h21o-3 + o2  1.400E+16  -1.61  1.860E
    rev /  0.000E+00  0.00  0.000E+00 /                                         
c10h21o2-3 + c10h21o2-4  =  c10h21o-3 + c10h21o-4 + o2  1.400E+16  -1.61  1.860E
    rev /  0.000E+00  0.00  0.000E+00 /                                         
c10h21o2-3 + c10h21o2-5  =  c10h21o-3 + c10h21o-5 + o2  1.400E+16  -1.61  1.860E
    rev /  0.000E+00  0.00  0.000E+00 /                                         
c10h21o2-4 + c10h21o2-4  =  c10h21o-4 + c10h21o-4 + o2  1.400E+16  -1.61  1.860E
    rev /  0.000E+00  0.00  0.000E+00 /                                         
c10h21o2-4 + c10h21o2-5  =  c10h21o-4 + c10h21o-5 + o2  1.400E+16  -1.61  1.860E
    rev /  0.000E+00  0.00  0.000E+00 /                                         
c10h21o2-5 + c10h21o2-5  =  c10h21o-5 + c10h21o-5 + o2  1.400E+16  -1.61  1.860E
    rev /  0.000E+00  0.00  0.000E+00 /                                         
c10h21o2h-2  =  c10h21o-2+oh  1.250E+16  0.00  4.160E+04                        
ch2o+c9h19-1 = c10h21o-1       1.00e+11  0.  11900.                             
ch3cho+c8h17-1 = c10h21o-2     1.00e+11  0.  12900.                             
c2h5cho+c7h15-1 = c10h21o-3    1.00e+11  0.  12900.                             
nc3h7cho+c6h13-1 = c10h21o-4   1.00e+11  0.  12900.                             
nc4h9cho+c5h11-1 = c10h21o-5   1.00e+11  0.  12900.                             
c10ooh1-3  =  c10o1-3+oh  7.500E+10  0.00  1.525E+04                            
    rev /  0.000E+00  0.00  0.000E+00 /                                         
c10ooh3-1  =  c10o1-3+oh  7.500E+10  0.00  1.525E+04                            
    rev /  0.000E+00  0.00  0.000E+00 /                                         
c10ooh2-4  =  c10o2-4+oh  7.500E+10  0.00  1.525E+04                            
    rev /  0.000E+00  0.00  0.000E+00 /                                         
c10ooh4-2  =  c10o2-4+oh  7.500E+10  0.00  1.525E+04                            
    rev /  0.000E+00  0.00  0.000E+00 /                                         
c10ooh3-5  =  c10o3-5+oh  7.500E+10  0.00  1.525E+04                            
    rev /  0.000E+00  0.00  0.000E+00 /                                         
c10ooh5-3  =  c10o3-5+oh  7.500E+10  0.00  1.525E+04                            
    rev /  0.000E+00  0.00  0.000E+00 /                                         
c10ooh4-6  =  c10o4-6+oh  7.500E+10  0.00  1.525E+04                            
    rev /  0.000E+00  0.00  0.000E+00 /                                         
c10ooh1-4  =  c10o1-4+oh  9.375E+09  0.00  7.000E+03                            
    rev /  0.000E+00  0.00  0.000E+00 /                                         
c10ooh2-5  =  c10o2-5+oh  9.375E+09  0.00  7.000E+03                            
    rev /  0.000E+00  0.00  0.000E+00 /                                         
c10ooh5-2  =  c10o2-5+oh  9.375E+09  0.00  7.000E+03                            
    rev /  0.000E+00  0.00  0.000E+00 /                                         
c10ooh3-6  =  c10o3-6+oh  9.375E+09  0.00  7.000E+03                            
    rev /  0.000E+00  0.00  0.000E+00 /                                         
c10ooh5-8  =  c10o3-6+oh  9.375E+09  0.00  7.000E+03                            
    rev /  0.000E+00  0.00  0.000E+00 /                                         
c10ooh4-7  =  c10o4-7+oh  9.375E+09  0.00  7.000E+03                            
    rev /  0.000E+00  0.00  0.000E+00 /                                         
c10ooh2-3  =  c10h20-2+ho2  1.610E+20  -2.52  2.135E+04                         
    rev /  1.000E+11  0.00  1.153E+04 /                                         
c10ooh1-3  =  oh+ch2o+c9h18-1         8.120E+13  -0.14  3.109E+04               
    rev /  0.000E+00  0.00  0.000E+00 /                                         
c10ooh2-4  =  oh+ch3cho+c8h16-1       5.364E+17  -1.40  2.675E+04               
    rev /  0.000E+00  0.00  0.000E+00 /                                         
c10ooh3-1  =  oh+c2h4+nc7h15cho       2.212E+19  -1.67  2.698E+04               
    rev /  0.000E+00  0.00  0.000E+00 /                                         
c10ooh3-5  =  oh+c2h5cho+c7h14-1      2.470E+18  -1.55  2.702E+04               
    rev /  0.000E+00  0.00  0.000E+00 /                                         
c10ooh4-2  =  oh+c3h6+nc6h13cho        1.300E+18  -1.49  2.680E+04              
    rev /  0.000E+00  0.00  0.000E+00 /                                         
c10ooh4-6  =  oh+nc3h7cho+c6h12-1     2.470E+18  -1.55  2.702E+04               
    rev /  0.000E+00  0.00  0.000E+00 /                                         
c10ooh5-3  =  oh+c4h8-1+nc5h11cho     2.470E+18  -1.55  2.702E+04               
    rev /  0.000E+00  0.00  0.000E+00 /                                         
c10ooh5-7  =  oh+nc4h9cho+c5h10-1     2.470E+18  -1.55  2.702E+04               
    rev /  0.000E+00  0.00  0.000E+00 /                                         
c8ooh1-3  =  oh+ch2o+c7h14-1          8.120E+13  -0.14  3.109E+04               
    rev /  0.000E+00  0.00  0.000E+00 /                                         
c10ooh1-3o2  =  c10ooh1-3+o2  1.367E+23  -2.37  3.764E+04                       
    rev /  7.540E+12  0.00  0.000E+00 /                                         
c10ooh2-3o2  =  c10ooh2-3+o2  1.367E+23  -2.37  3.764E+04                       
    rev /  7.540E+12  0.00  0.000E+00 /                                         
c10ooh2-4o2  =  c10ooh2-4+o2  1.367E+23  -2.37  3.764E+04                       
    rev /  7.540E+12  0.00  0.000E+00 /                                         
c10ooh3-1o2  =  c10ooh3-1+o2  1.668E+20  -1.65  3.528E+04                       
    rev /  4.520E+12  0.00  0.000E+00 /                                         
c10ooh3-5o2  =  c10ooh3-5+o2  1.367E+23  -2.37  3.764E+04                       
    rev /  7.540E+12  0.00  0.000E+00 /                                         
c10ooh4-2o2  =  c10ooh4-2+o2  1.367E+23  -2.37  3.764E+04                       
    rev /  7.540E+12  0.00  0.000E+00 /                                         
c10ooh4-6o2  =  c10ooh4-6+o2  1.367E+23  -2.37  3.764E+04                       
    rev /  7.540E+12  0.00  0.000E+00 /                                         
c10ooh5-3o2  =  c10ooh5-3+o2  1.367E+23  -2.37  3.764E+04                       
    rev /  7.540E+12  0.00  0.000E+00 /                                         
c10ooh5-7o2  =  c10ooh5-7+o2  1.367E+23  -2.37  3.764E+04                       
    rev /  7.540E+12  0.00  0.000E+00 /                                         
c8ooh1-3o2  =  c8ooh1-3+o2  1.367E+23  -2.37  3.764E+04                         
    rev /  7.540E+12  0.00  0.000E+00 /                                         
c10ooh1-3o2  =  c10ket1-3+oh  2.500E+10  0.00  2.140E+04                        
    rev /  3.303E+03  1.41  4.504E+04 /                                         
c10ooh2-3o2  =  c10ket2-3+oh  1.000E+11  0.00  2.385E+04                        
    rev /  1.179E+04  1.40  4.735E+04 /                                         
c10ooh2-4o2  =  c10ket2-4+oh  1.250E+10  0.00  1.785E+04                        
    rev /  1.615E+02  1.83  4.420E+04 /                                         
c10ooh3-1o2  =  c10ket3-1+oh  1.250E+10  0.00  1.785E+04                        
    rev /  1.615E+02  1.83  4.420E+04 /                                         
c10ooh3-5o2  =  c10ket3-5+oh  1.250E+10  0.00  1.785E+04                        
    rev /  1.615E+02  1.83  4.420E+04 /                                         
c10ooh4-2o2  =  c10ket4-2+oh  1.250E+10  0.00  1.785E+04                        
    rev /  1.615E+02  1.83  4.420E+04 /                                         
c10ooh4-6o2  =  c10ket4-6+oh  1.250E+10  0.00  1.785E+04                        
    rev /  1.615E+02  1.83  4.420E+04 /                                         
c10ooh5-3o2  =  c10ket5-3+oh  1.250E+10  0.00  1.785E+04                        
    rev /  1.615E+02  1.83  4.420E+04 /                                         
c10ooh5-7o2  =  c10ket5-7+oh  1.250E+10  0.00  1.785E+04                        
    rev /  1.615E+02  1.83  4.420E+04 /                                         
c8ooh1-3o2  =  c8ket1-3+oh  2.500E+10  0.00  2.140E+04                          
    rev /  3.303E+03  1.41  4.504E+04 /                                         
c10ket1-3  = oh+ch2cho+nc7h15cho    1.050E+16  0.00  4.160E+04                  
    rev /  0.000E+00  0.00  0.000E+00 /                                         
c10ket2-3  = oh+ch3co+nc7h15cho      1.050E+16  0.00  4.160E+04                 
    rev /  0.000E+00  0.00  0.000E+00 /                                         
c10ket2-4  = oh+ch3coch2+nc6h13cho   1.050E+16  0.00  4.160E+04                 
    rev /  0.000E+00  0.00  0.000E+00 /                                         
c10ket3-1  = oh+ch2o+c7h15coch2     1.500E+16  0.00  4.200E+04                  
    rev /  0.000E+00  0.00  0.000E+00 /                                         
c10ket3-5  = oh+c2h5coch2+nc5h11cho  1.050E+16  0.00  4.160E+04                 
    rev /  0.000E+00  0.00  0.000E+00 /                                         
c10ket4-2  = oh+ch3cho+c6h13coch2    1.050E+16  0.00  4.160E+04                 
    rev /  0.000E+00  0.00  0.000E+00 /                                         
c10ket4-6  = oh+nc3h7coch2+nc4h9cho  1.050E+16  0.00  4.160E+04                 
    rev /  0.000E+00  0.00  0.000E+00 /                                         
c10ket5-3  = oh+c2h5cho+c5h11coch2   1.050E+16  0.00  4.160E+04                 
    rev /  0.000E+00  0.00  0.000E+00 /                                         
c10ket5-7  = oh+nc4h9coch2+nc3h7cho   1.050E+16  0.00  4.160E+04                
    rev /  0.000E+00  0.00  0.000E+00 /                                         
c8ket1-3  = oh+ch2cho+nc5h11cho   1.050E+16  0.00  4.160E+04                    
    rev /  0.000E+00  0.00  0.000E+00 /                                         
c10o1-3+oh = c9h18-1+hco+h2o             2.50e+12  0.00  0.00                   
    rev /  0.00  0.00  0.00   /                                                 
c10o1-3+oh = c2h4+nc7h15co+h2o            2.50e+12  0.00  0.00                  
    rev /  0.00  0.00  0.00   /                                                 
c10o1-4+oh = ch2cho+c8h16-1+h2o          2.50e+12  0.00  0.00                   
    rev /  0.00  0.00  0.00   /                                                 
c10o1-4+oh = c2h4+c6h13coch2+h2o         2.50e+12  0.00  0.00                   
    rev /  0.00  0.00  0.00   /                                                 
c10o2-4+oh = ch3co+c8h16-1+h2o           2.50e+12  0.00  0.00                   
    rev /  0.00  0.00  0.00   /                                                 
c10o2-4+oh = c3h6+nc6h13co+h2o            2.50e+12  0.00  0.00                  
    rev /  0.00  0.00  0.00   /                                                 
c10o2-5+oh = ch3coch2+c7h14-1+h2o        2.50e+12  0.00  0.00                   
    rev /  0.00  0.00  0.00   /                                                 
c10o2-5+oh = c3h6+c5h11coch2+h2o         2.50e+12  0.00  0.00                   
    rev /  0.00  0.00  0.00   /                                                 
c10o3-5+oh = c4h8-1+nc5h11co+h2o          2.50e+12  0.00  0.00                  
    rev /  0.00  0.00  0.00   /                                                 
c10o3-6+oh = c2h5coch2+c6h12-1+h2o       2.50e+12  0.00  0.00                   
    rev /  0.00  0.00  0.00   /                                                 
c10o3-6+oh = c4h8-1+nc4h9coch2+h2o       2.50e+12  0.00  0.00                   
    rev /  0.00  0.00  0.00   /                                                 
c10o4-6+oh = nc3h7co+c6h12-1+h2o         2.50e+12  0.00  0.00                   
    rev /  0.00  0.00  0.00   /                                                 
c10o4-6+oh = c5h10-1+nc4h9co+h2o         2.50e+12  0.00  0.00                   
    rev /  0.00  0.00  0.00   /                                                 
c10o4-7+oh = nc3h7coch2+c5h10-1+h2o      2.50e+12  0.00  0.00                   
    rev /  0.00  0.00  0.00   /                                                 
c10o1-3+ho2 = c9h18-1+hco+h2o2           5.000E+12  0.00  1.770E+04             
    rev /  0.00  0.00  0.00   /                                                 
c10o1-3+ho2 = c2h4+nc7h15co+h2o2          5.000E+12  0.00  1.770E+04            
    rev /  0.00  0.00  0.00   /                                                 
c10o1-4+ho2 = ch2cho+c8h16-1+h2o2        5.000E+12  0.00  1.770E+04             
    rev /  0.00  0.00  0.00   /                                                 
c10o1-4+ho2 = c2h4+c6h13coch2+h2o2       5.000E+12  0.00  1.770E+04             
    rev /  0.00  0.00  0.00   /                                                 
c10o2-4+ho2 = ch3co+c8h16-1+h2o2         5.000E+12  0.00  1.770E+04             
    rev /  0.00  0.00  0.00   /                                                 
c10o2-4+ho2 = c3h6+nc6h13co+h2o2          5.000E+12  0.00  1.770E+04            
    rev /  0.00  0.00  0.00   /                                                 
c10o2-5+ho2 = ch3coch2+c7h14-1+h2o2      5.000E+12  0.00  1.770E+04             
    rev /  0.00  0.00  0.00   /                                                 
c10o2-5+ho2 = c3h6+c5h11coch2+h2o2       5.000E+12  0.00  1.770E+04             
    rev /  0.00  0.00  0.00   /                                                 
c10o3-5+ho2 = c4h8-1+nc5h11co+h2o2        5.000E+12  0.00  1.770E+04            
    rev /  0.00  0.00  0.00   /                                                 
c10o3-6+ho2 = c2h5coch2+c6h12-1+h2o2     5.000E+12  0.00  1.770E+04             
    rev /  0.00  0.00  0.00   /                                                 
c10o3-6+ho2 = c4h8-1+nc4h9coch2+h2o2     5.000E+12  0.00  1.770E+04             
    rev /  0.00  0.00  0.00   /                                                 
c10o4-6+ho2 = nc3h7co+c6h12-1+h2o2       5.000E+12  0.00  1.770E+04             
    rev /  0.00  0.00  0.00   /                                                 
c10o4-6+ho2 = c5h10-1+nc4h9co+h2o2       5.000E+12  0.00  1.770E+04             
    rev /  0.00  0.00  0.00   /                                                 
c10o4-7+ho2 = nc3h7coch2+c5h10-1+h2o2    5.000E+12  0.00  1.770E+04             
    rev /  0.00  0.00  0.00   /                                                 
nc7h15cho+o2  =  nc7h15co+ho2  2.000E+13  0.50  4.220E+04                       
    rev /  1.000E+07  0.00  4.000E+04 /                                         
nc7h15cho+oh  =  nc7h15co+h2o  2.690E+10  0.76 -3.400E+02                       
    rev /  1.740E+10  0.76  3.120E+04 /                                         
nc7h15cho+h  =  nc7h15co+h2  4.000E+13  0.00  4.200E+03                         
    rev /  1.800E+13  0.00  2.400E+04 /                                         
nc7h15cho+o  =  nc7h15co+oh  5.000E+12  0.00  1.790E+03                         
    rev /  1.000E+12  0.00  1.900E+04 /                                         
nc7h15cho+ho2  =  nc7h15co+h2o2  2.800E+12  0.00  1.360E+04                     
    rev /  1.000E+12  0.00  1.000E+04 /                                         
nc7h15cho+ch3  =  nc7h15co+ch4  1.700E+12  0.00  8.440E+03                      
    rev /  1.500E+13  0.00  2.800E+04 /                                         
nc7h15cho+ch3o  =  nc7h15co+ch3oh  1.150E+11  0.00  1.280E+03                   
    rev /  3.000E+11  0.00  1.800E+04 /                                         
nc7h15cho+ch3o2  =  nc7h15co+ch3o2h  1.000E+12  0.00  9.500E+03                 
    rev /  2.500E+10  0.00  1.000E+04 /                                         
nc7h15co  =  c7h15-1+co  1.000E+11  0.00  9.600E+03                             
    rev /  1.000E+11  0.00  0.000E+00 /                                         
nc6h13cho+o2  =  nc6h13co+ho2  2.000E+13  0.50  4.220E+04                       
    rev /  1.000E+07  0.00  4.000E+04 /                                         
nc6h13cho+oh  =  nc6h13co+h2o  2.690E+10  0.76 -3.400E+02                       
    rev /  1.740E+10  0.76  3.120E+04 /                                         
nc6h13cho+h  =  nc6h13co+h2  4.000E+13  0.00  4.200E+03                         
    rev /  1.800E+13  0.00  2.400E+04 /                                         
nc6h13cho+o  =  nc6h13co+oh  5.000E+12  0.00  1.790E+03                         
    rev /  1.000E+12  0.00  1.900E+04 /                                         
nc6h13cho+ho2  =  nc6h13co+h2o2  2.800E+12  0.00  1.360E+04                     
    rev /  1.000E+12  0.00  1.000E+04 /                                         
nc6h13cho+ch3  =  nc6h13co+ch4  1.700E+12  0.00  8.440E+03                      
    rev /  1.500E+13  0.00  2.800E+04 /                                         
nc6h13cho+ch3o  =  nc6h13co+ch3oh  1.150E+11  0.00  1.280E+03                   
    rev /  3.000E+11  0.00  1.800E+04 /                                         
nc6h13cho+ch3o2  =  nc6h13co+ch3o2h  1.000E+12  0.00  9.500E+03                 
    rev /  2.500E+10  0.00  1.000E+04 /                                         
nc6h13co  =  c6h13-1+co  1.000E+11  0.00  9.600E+03                             
    rev /  1.000E+11  0.00  0.000E+00 /                                         
end                                                                             


==> anc/nc10h22_hightemp.txt <==
elements                                                                        
h c o n                                                                   
end                                                                             
species                                                                         
h               
h2              
o               
o2              
oh              
h2o             
n2              
co              
hco             
co2             
ch3             
ch4             
ho2             
h2o2            
ch2o            
ch3o            
c2h6            
c2h4            
c2h5            
c2h2            
c2h3            
hcco            
ch2cho          
ch3cho          
c3h6            
c4h6            
nc3h7           
c4h7            
c4h8-1          
pc4h9           
c5h10-1         
c5h11-1         
c5h11-2         
c2h5o           
c2h3co          
c2h3cho         
c3h5o           
c3h5-a          
c6h13-1         
c6h12-1         
c6h11           
c7h15-1         
nc10h22         
c10h21-1        
c10h21-2        
c10h21-3        
c10h21-4        
c10h21-5        
c9h19-1         
c8h17-1         
c8h16-1         
end                                                                             
reactions        cal/mole                                                       
  ch3+h(+m) = ch4(+m) 2.138e+15  -0.40  0.000E+00                               
           low / 3.310E+30 -4.00 2108. /                                        
     troe/0.0  1.E-15  1.E-15  40./                                             
h2/2/                                                                           
h2o/5/                                                                          
co/2/                                                                           
co2/3/                                                                          
  ch4+h = ch3+h2  1.727E+04  3.00  8.224E+03                                    
    rev /  6.610E+02  3.00  7.744E+03 /                                         
  ch4+oh = ch3+h2o  1.930E+05  2.40  2.106E+03                                  
    rev /  3.199E+04  2.40  1.678E+04 /                                         
  ch4+o = ch3+oh  3.150E+12  0.50  1.029E+04                                    
    rev /  5.296E+10  0.50  7.715E+03 /                                         
  c2h6+ch3 = c2h5+ch4  1.510E-07  6.00  6.047E+03                               
    rev /  9.649E-10  6.56  1.022E+04 /                                         
  hco+oh = co+h2o  1.020E+14  0.00  0.000E+00                                   
    rev /  2.896E+15  0.00  1.052E+05 /                                         
  co+oh = co2+h  1.400E+05  1.95 -1.347E+03                                     
    rev /  1.568E+07  1.95  2.099E+04 /                                         
  h+o2 = o+oh  1.970E+14  0.00  1.654E+04                                       
    rev /  1.555E+13  0.00  4.250E+02 /                                         
  o+h2 = h+oh  5.080E+04  2.67  6.292E+03                                       
    rev /  2.231E+04  2.67  4.197E+03 /                                         
  o+h2o = oh+oh  2.970E+06  2.02  1.340E+04                                     
    rev /  3.013E+05  2.02 -3.850E+03 /                                         
  oh+h2 = h+h2o  2.160E+08  1.51  3.430E+03                                     
    rev /  9.352E+08  1.51  1.858E+04 /                                         
 hco+m = h+co+m 1.860E+17 -1.00 1.700E+04                                       
           rev / 6.467E+13 0.00 -4.420E+02 /                                    
h2/2.5/                                                                         
h2o/12/                                                                         
co/1.9/                                                                         
co2/3.8/                                                                        
 h2o2+oh = h2o+ho2  1.000E+12   0.00  0.000E+00                                 
           rev / 1.685E+11  0.33 3.146E+04 /                                    
    DUPLICATE                                                                   
 c2h4+o = ch3+hco  1.020E+07   1.88  1.790E+02                                  
           rev / 2.851E+08  1.05 3.177E+04 /                                    
 h+c2h4(+m) = c2h5(+m) 1.081E+12   0.45  1.822E+03                              
           low / 1.112E+34 -5.00 4.448E+03 /                                    
  troe/1.0  1.000E-15  9.500E+01  2.000E+02/                                    
h2/2/                                                                           
h2o/5/                                                                          
co/2/                                                                           
co2/3/                                                                          
  c2h6+h = c2h5+h2  5.540E+02  3.50  5.167E+03                                  
    rev /  1.355E-01  4.06  8.857E+03 /                                         
  c2h5+o2 = c2h4+ho2  1.220E+30  -5.76  1.010E+04                               
    rev /  1.259E+30  -5.63  2.230E+04 /                                        
  c2h6+oh = c2h5+h2o  5.800E+07  1.73  1.160E+03                                
    rev /  6.142E+04  2.29  2.000E+04 /                                         
  c2h6+o = c2h5+oh  1.300E+07  2.13  5.190E+03                                  
    rev /  1.397E+03  2.69  6.785E+03 /                                         
  ch3+ho2 = ch3o+oh  1.100E+13  0.00  0.000E+00                                 
    rev /  4.780E+14  -0.35  2.455E+04 /                                        
  co+ho2 = co2+oh  3.010E+13  0.00  2.300E+04                                   
    rev /  6.435E+15  -0.33  8.461E+04 /                                        
 ch3+ch3(+m) = c2h6(+m) 9.214E+16  -1.17  6.358E+02                             
           low / 1.135E+36 -5.246 1.705E+03 /                                   
 troe/0.405 1120. 69.6 1.e+15/                                                  
h2/2/                                                                           
h2o/5/                                                                          
co/2/                                                                           
co2/3/                                                                          
 h2o+m = h+oh+m 1.837E+27 -3.00  1.226E+05                                      
               rev/ 2.250E+22 -2.00  0.000E+00 /                                
h2/2.5/                                                                         
h2o/12/                                                                         
co/1.9/                                                                         
co2/3.8/                                                                        
 h+o2(+m) = ho2(+m) 1.475E+12 0.60  0.000E+00                                   
               low/ 3.500E+16 -0.41 -1.1160E+03 /                               
 troe/5.0000E-01  1.0000E-30  1.0000E+30 1.00E+100/                             
h2/2.5/                                                                         
h2o/12/                                                                         
co/1.9/                                                                         
co2/3.8/                                                                        
 co+o(+m) = co2(+m) 1.800E+10  0.00  2.384E+03                                  
               low/ 1.350E+24 -2.788  4191. /                                   
h2/2.5/                                                                         
h2o/12/                                                                         
co/1.9/                                                                         
co2/3.8/                                                                        
  co+o2 = co2+o  1.620E+13  0.00  4.770E+04                                     
    rev /  1.433E+14  0.00  5.392E+04 /                                         
  hco+h = co+h2  7.340E+13  0.00  0.000E+00                                     
    rev /  4.813E+14  0.00  9.000E+04 /                                         
  hco+o = co+oh  3.020E+13  0.00  0.000E+00                                     
    rev /  8.697E+13  0.00  8.790E+04 /                                         
  ch2o+m = hco+h+m  6.283E+29  -3.57  9.320E+04                                 
    rev /  2.660E+24  -2.57  4.270E+02 /                                        
  ch2o+oh = hco+h2o  3.430E+09  1.18 -4.470E+02                                 
    rev /  1.186E+09  1.18  2.938E+04 /                                         
  ch2o+h = hco+h2  9.334E+08  1.50  2.976E+03                                   
    rev /  7.453E+07  1.50  1.765E+04 /                                         
  ch2o+o = hco+oh  4.160E+11  0.57  2.762E+03                                   
    rev /  1.459E+10  0.57  1.534E+04 /                                         
  ch3+oh = ch2o+h2  2.250E+13  0.00  4.300E+03                                  
    rev /  6.756E+14  0.00  7.602E+04 /                                         
  ch3+o = ch2o+h  8.000E+13  0.00  0.000E+00                                    
    rev /  1.055E+15  0.00  6.963E+04 /                                         
  ch3+o2 = ch3o+o  1.995E+18  -1.57  2.921E+04                                  
    rev /  3.585E+18  -1.59 -1.631E+03 /                                        
  ch2o+ch3 = hco+ch4  3.636E-06  5.42  9.980E+02                                
    rev /  7.584E-06  5.42  1.615E+04 /                                         
  hco+ch3 = ch4+co  1.210E+14  0.00  0.000E+00                                  
    rev /  2.073E+16  0.00  9.048E+04 /                                         
 ch3o(+m) = ch2o+h(+m)  5.450E+13   0.00  1.350E+04                             
                low / 2.344E+25 -2.7  3.060E+04 /                               
 c2h4(+m) = c2h2+h2(+m)  1.800E+13   0.00  7.600E+04                            
           low / 1.500E+15 0.00 5.5443E+04 /                                    
  ho2+o = oh+o2  3.250E+13  0.00  0.000E+00                                     
    rev /  7.857E+14  -0.33  5.539E+04 /                                        
  hco+ho2 = ch2o+o2  2.974E+10  0.33 -3.861E+03                                 
    rev /  2.050E+13  0.00  3.895E+04 /                                         
  ch3o+o2 = ch2o+ho2  5.500E+10  0.00  2.424E+03                                
    rev /  1.318E+09  0.35  3.139E+04 /                                         
  ch3+ho2 = ch4+o2  3.600E+12  0.00  0.000E+00                                  
    rev /  5.177E+15  -0.33  5.796E+04 /                                        
  hco+o2 = co+ho2  7.580E+12  0.00  4.100E+02                                   
    rev /  9.029E+11  0.33  3.293E+04 /                                         
  ho2+h = oh+oh  7.080E+13  0.00  3.000E+02                                     
    rev /  1.352E+14  -0.33  3.957E+04 /                                        
  ho2+h = h2+o2  1.660E+13  0.00  8.200E+02                                     
    rev /  9.138E+14  -0.33  5.830E+04 /                                        
  ho2+oh = h2o+o2  2.890E+13  0.00 -5.000E+02                                   
    rev /  6.888E+15  -0.33  7.214E+04 /                                        
  h2o2+o2 = ho2+ho2  5.942E+17  -0.66  5.315E+04                                
    rev /  4.200E+14  0.00  1.198E+04 /                                         
    DUPLICATE                                                                   
 oh+oh(+m) = h2o2(+m) 1.236E+14   -.37  0.000E+00                               
           low / 3.041E+30 -4.63 2049. /                                        
 troe /0.47 100. 2000. 1.0e+15/                                                 
h2/2.5/                                                                         
h2o/12/                                                                         
co/1.9/                                                                         
co2/3.8/                                                                        
  h2o2+h = h2o+oh  2.410E+13  0.00  3.970E+03                                   
    rev /  7.750E+12  0.00  7.470E+04 /                                         
  ch4+ho2 = ch3+h2o2  3.420E+11  0.00  1.929E+04                                
    rev /  3.365E+11  -0.33  2.502E+03 /                                        
  ch2o+ho2 = hco+h2o2  5.820E-03  4.53  6.557E+03                               
    rev /  1.194E-02  4.20  4.921E+03 /                                         
  oh+m = o+h+m  3.909E+22  -2.00  1.053E+05                                     
        rev /  4.720E+18  -1.00  0.000E+00 /                                    
h2/2.5/                                                                         
h2o/12/                                                                         
co/1.9/                                                                         
co2/3.8/                                                                        
 o2+m = o+o+m 6.473E+20 -1.50 1.215E+05                                         
           rev / 6.170E+15 -0.50 0.000E+00 /                                    
h2/2.5/                                                                         
h2o/12/                                                                         
co/1.9/                                                                         
co2/3.8/                                                                        
 h2+m = h+h+m 4.570E+19 -1.40  1.044E+05                                        
               rev/ 2.423E+15 -0.40 -3.040E+03 /                                
h2/2.5/                                                                         
h2o/12/                                                                         
co/1.9/                                                                         
co2/3.8/                                                                        
 c2h3+h(+m) = c2h4(+m) 6.100E+12 0.27  2.800E+02                                
              low / 9.800E+29 -3.86 3.320E+03 /                                 
 troe /0.782 208. 2663. 6095./                                                  
 c2h5+c2h3 = c2h4+c2h4 5.765E+14 -0.63 2.490E+03                                
                rev/ 4.820E+14  0.00 7.153E+04 /                                
 c2h2+h(+m) = c2h3(+m) 3.110E+11   0.58  2.589E+03                              
               low/ 2.254E+40 -7.269  6577. /                                   
  troe/ 1.0 1.e-15 675. 1.e+15/                                                 
h2/2/                                                                           
h2o/5/                                                                          
co/2/                                                                           
co2/3/                                                                          
  c2h4+h = c2h3+h2  8.420E-03  4.62  2.583E+03                                  
    rev /  5.723E-01  3.79  3.233E+03 /                                         
  c2h4+oh = c2h3+h2o  2.050E+13  0.00  5.950E+03                                
    rev /  6.033E+15  -0.83  2.176E+04 /                                        
  c2h2+o2 = hcco+oh  2.000E+08  1.50  3.010E+04                                 
    rev /  2.232E+05  1.50  2.540E+04 /                                         
 c2h3+o2 = c2h2+ho2 2.120E-06 6.00 9.484E+03                                    
           rev / 1.114E-07 6.33 1.757E+04 /                                     
  h2o2+o = oh+ho2  9.550E+06  2.00  3.970E+03                                   
    rev /  1.632E+05  2.33  1.818E+04 /                                         
  c2h2+o = hcco+h  1.430E+07  2.00  1.900E+03                                   
    rev /  2.021E+05  2.00  1.331E+04 /                                         
  hcco+oh = hco+hco  1.000E+13  0.00  0.000E+00                                 
    rev /  2.411E+14  0.00  4.036E+04 /                                         
  hcco+o = h+co+co  8.000E+13  0.00  0.000E+00                                  
    rev /  0.000E+00  0.00  0.000E+00 /                                         
  c2h6+o2 = c2h5+ho2  6.030E+13  0.00  5.187E+04                                
    rev /  2.679E+08  0.89 -1.922E+03 /                                         
  c2h6+ho2 = c2h5+h2o2  1.320E+13  0.00  2.047E+04                              
    rev /  8.298E+10  0.24  7.852E+03 /                                         
  ch3+c2h3 = ch4+c2h2  3.920E+11  0.00  0.000E+00                               
    rev /  2.962E+13  0.00  6.605E+04 /                                         
  ch3+c2h5 = ch4+c2h4  1.950E+13  -0.50  0.000E+00                              
    rev /  2.895E+16  -0.70  7.017E+04 /                                        
  c2h3+h = c2h2+h2  2.000E+13  0.00  2.500E+03                                  
    rev /  1.331E+13  0.00  6.808E+04 /                                         
  c2h5+h = ch3+ch3  3.610E+13  0.00  0.000E+00                                  
    rev /  5.446E+16  -1.03  1.698E+04 /                                        
  c2h3+o2 = ch2o+hco  1.700E+29  -5.31  6.500E+03                               
    rev /  1.657E+29  -5.31  9.305E+04 /                                        
  c2h6 = c2h5+h  2.783E+21  -1.56  1.038E+05                                    
    rev /  3.610E+13  0.00  0.000E+00 /                                         
  c2h4+ch3 = c2h3+ch4  6.620E+00  3.70  9.500E+03                               
    rev /  1.440E+00  4.02  5.472E+03 /                                         
  ch3cho = ch3+hco  2.614E+15  0.15  8.055E+04                                  
    rev /  2.000E+13  0.00  0.000E+00 /                                         
  c3h5-a = c2h2+ch3  2.397E+48  -9.90  8.208E+04                                
    rev /  2.610E+46  -9.82  3.695E+04 /                                        
  c3h6 = c2h3+ch3  2.730E+62 -13.28  1.232E+05                                  
    rev /  4.712E+59 -13.19  2.954E+04 /                                        
  c3h6 = c3h5-a+h  2.010E+61 -13.26  1.185E+05                                  
    rev /  4.887E+56 -12.25  2.808E+04 /                                        
  c3h6+o = c2h5+hco  1.580E+07  1.76 -1.216E+03                                 
    rev /  1.402E+05  1.88  2.651E+04 /                                         
  c3h6+ho2 = c3h5-a+h2o2  1.500E+11  0.00  1.419E+04                            
    rev /  5.867E+05  1.33  9.759E+03 /                                         
  c3h6+oh = c3h5-a+h2o  3.120E+06  2.00 -2.980E+02                              
    rev /  6.194E+06  2.01  3.188E+04 /                                         
  c4h6 = c2h3+c2h3  4.027E+19  -1.00  9.815E+04                                 
    rev /  1.260E+13  0.00  0.000E+00 /                                         
  c4h6+oh = ch2o+c3h5-a  1.000E+12  0.00  0.000E+00                             
    rev /  3.501E+06  0.00  7.106E+04 /                                         
  c4h6+oh = c2h3+ch3cho  1.000E+12  0.00  0.000E+00                             
    rev /  5.437E+11  0.00  1.855E+04 /                                         
  c2h4+o2 = c2h3+ho2  4.000E+13  0.00  5.820E+04                                
    rev /  4.939E+13  -0.50  1.368E+03 /                                        
  ch2o+m = co+h2+m  1.826E+32  -4.42  8.712E+04                                 
    rev /  5.070E+27  -3.42  8.435E+04 /                                        
  nc3h7 = ch3+c2h4  2.284E+14  -0.55  2.840E+04                                 
    rev /  4.100E+11  0.00  7.204E+03 /                                         
  nc3h7 = h+c3h6  2.667E+15  -0.64  3.682E+04                                   
    rev /  1.000E+13  0.00  2.500E+03 /                                         
  nc3h7+o2 = c3h6+ho2  3.000E+11  0.00  3.000E+03                               
    rev /  2.000E+11  0.00  1.750E+04 /                                         
  c3h6+o = c3h5-a+oh  5.240E+11  0.70  5.884E+03                                
    rev /  1.055E+11  0.71  2.082E+04 /                                         
  c3h6+h = c3h5-a+h2  1.730E+05  2.50  2.492E+03                                
    rev /  7.933E+04  2.51  1.952E+04 /                                         
  c3h6+h = c2h4+ch3  4.830E+33  -5.81  1.850E+04                                
    rev /  2.313E+33  -5.90  3.162E+04 /                                        
  c4h7 = c4h6+h  1.200E+14  0.00  4.930E+04                                     
    rev /  4.000E+13  0.00  1.300E+03 /                                         
  c4h7 = c2h4+c2h3  1.000E+11  0.00  3.700E+04                                  
    rev /  5.000E+10  0.00  7.000E+03 /                                         
  c4h8-1+c4h6 = c4h7+c4h7  2.350E+12  0.00  4.672E+04                           
    rev /  1.600E+12  0.00  0.000E+00 /                                         
  c4h7+ch3 = c4h6+ch4  8.000E+12  0.00  0.000E+00                               
    rev /  7.050E+13  0.00  5.728E+04 /                                         
  c3h5-a+c4h7 = c3h6+c4h6  6.310E+12  0.00  0.000E+00                           
    rev /  1.000E+10  0.00  5.000E+04 /                                         
  c4h7+o2 = c4h6+ho2  1.000E+09  0.00  0.000E+00                                
    rev /  1.000E+11  0.00  1.700E+04 /                                         
  h+c4h7 = c4h6+h2  3.160E+13  0.00  0.000E+00                                  
    rev /  1.066E+13  0.00  5.681E+04 /                                         
  c2h5+c4h7 = c4h6+c2h6  3.980E+12  0.00  0.000E+00                             
    rev /  3.211E+12  0.00  4.984E+04 /                                         
  c2h5+c4h7 = c2h4+c4h8-1  9.240E+06  1.50 -9.620E+02                           
    rev /  7.807E+02  2.91  5.096E+04 /                                         
  c2h3+c4h7 = c2h4+c4h6  3.980E+12  0.00  0.000E+00                             
    rev /  1.157E+13  0.00  5.771E+04 /                                         
  c4h8-1 = c3h5-a+ch3  5.000E+15  0.00  7.100E+04                               
    rev /  5.000E+12  0.00  0.000E+00 /                                         
  c4h8-1 = c2h3+c2h5  1.000E+19  -1.00  9.677E+04                               
    rev /  9.000E+12  0.00  0.000E+00 /                                         
  c4h8-1 = h+c4h7  4.107E+18  -1.00  9.735E+04                                  
    rev /  5.000E+13  0.00  0.000E+00 /                                         
  c4h8-1+ch3 = c4h7+ch4  1.000E+11  0.00  7.300E+03                             
    rev /  6.000E+11  0.00  1.786E+04 /                                         
  c4h8-1+h = c4h7+h2  5.000E+13  0.00  3.900E+03                                
    rev /  4.000E+13  0.00  2.520E+04 /                                         
  c4h8-1+oh = c4h7+h2o  2.250E+13  0.00  2.217E+03                              
    rev /  4.772E+12  0.00  2.647E+04 /                                         
  c4h8-1+c3h5-a = c4h7+c3h6  7.900E+10  0.00  1.240E+04                         
    rev /  1.000E+11  0.00  1.750E+04 /                                         
  c4h8-1+ho2 = c4h7+h2o2  1.400E+12  0.00  1.490E+04                            
    rev /  3.160E+11  0.00  1.300E+04 /                                         
  c4h8-1+o2 = c4h7+ho2  2.700E+13  0.00  3.320E+04                              
    rev /  3.000E+11  0.00  0.000E+00 /                                         
  pc4h9 = c2h5+c2h4  7.497E+17  -1.41  2.958E+04                                
    rev /  3.300E+11  0.00  7.200E+03 /                                         
  pc4h9 = c4h8-1+h  1.159E+17  -1.17  3.816E+04                                 
    rev /  1.000E+13  0.00  2.900E+03 /                                         
  pc4h9+o2 = c4h8-1+ho2  3.000E-19  0.00  3.000E+03                             
    rev /  2.000E-19  0.00  1.750E+04 /                                         
  c5h10-1 = c2h5+c3h5-a  9.173E+20  -1.63  7.399E+04                            
    rev /  4.000E+12  0.00 -5.960E+02 /                                         
  c5h10-1+o = pc4h9+hco  1.000E+11  0.00  0.000E+00                             
    rev /  0.000E+00  0.00  0.000E+00 /                                         
  c5h10-1+oh = pc4h9+ch2o  1.000E+11  0.00  0.000E+00                           
    rev /  0.000E+00  0.00  0.000E+00 /                                         
  c5h10-1+oh = nc3h7+ch3cho  1.000E+11  0.00  0.000E+00                         
    rev /  0.000E+00  0.00  0.000E+00 /                                         
  h2o2+h = h2+ho2  4.820E+13  0.00  7.950E+03                                   
    rev /  1.875E+12  0.33  2.426E+04 /                                         
  hco+o = co2+h  3.000E+13  0.00  0.000E+00                                     
    rev /  9.677E+15  0.00  1.102E+05 /                                         
  c2h4+o = ch2cho+h  3.390E+06  1.88  1.790E+02                                 
    rev /  9.481E+06  1.79  1.605E+04 /                                         
  c2h5+o = ch3cho+h  5.000E+13  0.00  0.000E+00                                 
    rev /  5.505E+14  0.11  7.439E+04 /                                         
  c2h3+c2h4 = c4h6+h  5.000E+11  0.00  7.300E+03                                
    rev /  1.000E+13  0.00  4.700E+03 /                                         
  c5h11-1 = c2h4+nc3h7  7.972E+17  -1.44  2.979E+04                             
    rev /  3.300E+11  0.00  7.200E+03 /                                         
  c5h11-1 = h+c5h10-1  3.483E+15  -0.66  3.788E+04                              
    rev /  1.000E+13  0.00  2.900E+03 /                                         
  c5h11-1+o2 = c5h10-1+ho2  3.000E-19  0.00  3.000E+03                          
    rev /  2.000E-19  0.00  1.750E+04 /                                         
  c5h11-1 = c5h11-2  3.875E+09  0.35  1.976E+04                                 
    rev /  1.830E+13  -0.63  2.436E+04 /                                        
  c5h11-2 = c3h6+c2h5  3.026E+21  -2.26  3.096E+04                              
    rev /  3.300E+11  0.00  7.200E+03 /                                         
  c5h11-2 = c5h10-1+h  1.645E+19  -1.64  4.078E+04                              
    rev /  1.000E+13  0.00  1.200E+03 /                                         
  c5h11-2+o2 = c5h10-1+ho2  4.500E-19  0.00  5.020E+03                          
    rev /  2.000E-19  0.00  1.750E+04 /                                         
  c2h5o+m = ch3+ch2o+m  1.350E+38  -6.96  2.380E+04                             
    rev /  6.442E+36  -6.99  1.685E+04 /                                        
  c2h5o+o2 = ch3cho+ho2  4.280E+10  0.00  1.097E+03                             
    rev /  3.872E+08  0.44  3.188E+04 /                                         
  h2o2+o2 = ho2+ho2  1.839E+14  -0.66  3.954E+04                                
    rev /  1.300E+11  0.00 -1.629E+03 /                                         
           DUPLICATE                                                            
  c2h3+o2 = ch2cho+o  3.500E+14  -0.61  5.260E+03                               
    rev /  2.589E+12  0.12  6.459E+03 /                                         
  c2h5+ho2 = c2h5o+oh  3.200E+13  0.00  0.000E+00                               
    rev /  3.075E+15  -0.32  2.749E+04 /                                        
  h2o2+oh = h2o+ho2  5.800E+14  0.00  9.560E+03                                 
    rev /  9.771E+13  0.33  4.102E+04 /                                         
    DUPLICATE                                                                   
  c2h5o+m = ch3cho+h+m  1.160E+35  -5.89  2.527E+04                             
    rev /  3.063E+30  -4.78  6.100E+03 /                                        
  c2h3co = c2h3+co  3.043E+14  -0.46  3.051E+04                                 
    rev /  1.510E+11  0.00  4.810E+03 /                                         
  c2h3cho+oh = c2h3co+h2o  9.240E+06  1.50 -9.620E+02                           
    rev /  2.147E+07  1.48  3.551E+04 /                                         
  c2h3cho+h = c2h3co+h2  1.340E+13  0.00  3.300E+03                             
    rev /  7.191E+12  -0.02  2.462E+04 /                                        
  c2h3cho+o = c2h3co+oh  5.940E+12  0.00  1.868E+03                             
    rev /  1.400E+12  -0.02  2.109E+04 /                                        
  c2h3cho+ho2 = c2h3co+h2o2  3.010E+12  0.00  1.192E+04                         
    rev /  4.152E+13  -0.35  1.694E+04 /                                        
  c2h3cho+ch3 = c2h3co+ch4  2.608E+06  1.78  5.911E+03                          
    rev /  3.656E+07  1.76  2.771E+04 /                                         
  c3h5o = c2h3cho+h  1.000E+14  0.00  2.910E+04                                 
    rev /  7.714E+11  0.48  1.775E+04 /                                         
  c3h5o = c2h3+ch2o  2.028E+12  0.09  2.356E+04                                 
    rev /  1.500E+11  0.00  1.060E+04 /                                         
  c3h5o+o2 = c2h3cho+ho2  1.000E+12  0.00  6.000E+03                            
    rev /  1.288E+11  0.00  3.200E+04 /                                         
  c3h5-a+ho2 = c3h5o+oh  7.000E+12  0.00 -1.000E+03                             
    rev /  2.041E+13  -0.16  1.226E+04 /                                        
  c4h8-1+oh = nc3h7+ch2o  1.000E+12  0.00  0.000E+00                            
    rev /  1.620E+12  0.00  1.323E+04 /                                         
  c4h8-1+o = c3h6+ch2o  7.230E+05  2.34 -1.050E+03                              
    rev /  2.000E+05  2.34  8.028E+04 /                                         
  c4h8-1+o = ch3cho+c2h4  1.300E+13  0.00  8.500E+02                            
    rev /  2.070E+12  0.00  8.510E+04 /                                         
  c4h8-1+oh = ch3cho+c2h5  1.000E+12  0.00  0.000E+00                           
    rev /  9.330E+12  0.00  1.993E+04 /                                         
  c3h6+o2 = c3h5-a+ho2  4.000E+12  0.00  3.990E+04                              
    rev /  3.332E+10  0.34 -5.560E+02 /                                         
  c3h6+ch3 = c3h5-a+ch4  2.210E+00  3.50  5.675E+03                             
    rev /  2.647E+01  3.51  2.318E+04 /                                         
  c3h6+c2h5 = c3h5-a+c2h6  1.000E+11  0.00  9.800E+03                           
    rev /  5.369E+05  1.33  1.644E+04 /                                         
  c3h5-a+ho2 = c2h3+ch2o+oh  1.000E-18  0.00  0.000E+00                         
    rev /  1.000E-30  0.00  0.000E+00 /                                         
  c3h5-a+c2h5 = c2h4+c3h6  4.000E+11  0.00  0.000E+00                           
    rev /  6.937E+16  -1.33  5.280E+04 /                                        
  c3h5-a+o2 = c2h3cho+oh  2.470E+13  -0.44  2.302E+04                           
    rev /  1.903E+14  -0.80  7.488E+04 /                                        
  ch2cho+o2 = ch2o+co+oh  2.000E+13  0.00  4.200E+03                            
    rev /  0.000E+00  0.00  0.000E+00 /                                         
  c3h5-a+o2 = ch2cho+ch2o  7.140E+15  -1.21  2.105E+04                          
    rev /  4.944E+16  -1.40  8.862E+04 /                                        
  c3h5-a+o2 = c2h2+ch2o+oh  9.720E+29  -5.71  2.145E+04                         
    rev /  0.000E+00  0.00  0.000E+00 /                                         
  hcco+o2 = co2+hco  2.400E+11  0.00 -8.540E+02                                 
    rev /  1.474E+14  0.00  1.336E+05 /                                         
  ch3+o2 = ch2o+oh  7.470E+11  0.00  1.425E+04                                  
    rev /  7.778E+11  0.00  6.777E+04 /                                         
  c2h4+h2 = ch3+ch3  3.767E+12  0.83  8.471E+04                                 
    rev /  1.000E+14  0.00  3.200E+04 /                                         
  c6h13-1+o2 = c6h12-1+ho2  3.000E-19  0.00  3.000E+03                          
    rev /  2.000E-19  0.00  1.750E+04 /                                         
  c6h13-1 = c2h4+pc4h9  5.446E+17  -1.29  2.958E+04                             
    rev /  3.300E+11  0.00  7.200E+03 /                                         
  c6h13-1 = c6h12-1+h  2.091E+16  -0.89  3.794E+04                              
    rev /  1.000E+13  0.00  2.900E+03 /                                         
  c6h12-1+oh = c6h11+h2o  3.000E+13  0.00  1.230E+03                            
    rev /  9.764E+14  -0.13  3.926E+04 /                                        
  c6h12-1+h = c6h11+h2  3.700E+13  0.00  3.900E+03                              
    rev /  2.781E+14  -0.13  2.677E+04 /                                        
  c6h12-1+ch3 = c6h11+ch4  1.000E+12  0.00  7.300E+03                           
    rev /  1.964E+14  -0.13  3.065E+04 /                                        
  c6h12-1+o = c6h11+oh  2.120E+11  0.13  9.125E+03                              
    rev /  7.000E+11  0.00  2.990E+04 /                                         
  c6h12-1+oh = c5h11-1+ch2o  1.000E+11  0.00 -4.000E+03                         
    rev /  0.000E+00  0.00  0.000E+00 /                                         
  c6h12-1+o = c5h11-1+hco  1.000E+11  0.00 -1.050E+03                           
    rev /  0.000E+00  0.00  0.000E+00 /                                         
  c6h11 = c3h6+c3h5-a  2.500E+13  0.00  4.500E+04                               
    rev /  1.000E+10  0.00  1.700E+04 /                                         
  c6h11 = c4h8-1+c2h3  2.500E-17  0.00  4.500E+04                               
    rev /  1.500E-20  0.00  7.400E+03 /                                         
  c6h11 = c4h7+c2h4  2.500E-17  0.00  4.500E+04                                 
    rev /  1.500E-20  0.00  7.400E+03 /                                         
  c6h12-1 = nc3h7+c3h5-a  1.000E+16  0.00  7.100E+04                            
    rev /  1.000E+13  0.00  0.000E+00 /                                         
  c7h15-1 = c5h11-1+c2h4  8.157E+17  -1.42  3.084E+04                           
    rev /  1.000E+11  0.00  8.200E+03 /                                         
c10h21-1+h = nc10h22     1.00e+14  0.  0.                                       
c10h21-2+h = nc10h22     1.00e+14  0.  0.                                       
c10h21-3+h = nc10h22     1.00e+14  0.  0.                                       
c10h21-4+h = nc10h22     1.00e+14  0.  0.                                       
c10h21-5+h = nc10h22     1.00e+14  0.  0.                                       
c9h19-1+ch3 = nc10h22          1.00e+13  0.  0.                                 
c8h17-1+c2h5 = nc10h22         8.00e+12  0.  0.                                 
c7h15-1+nc3h7 = nc10h22        8.00e+12  0.  0.                                 
c6h13-1+pc4h9 = nc10h22        8.00e+12  0.  0.                                 
c5h11-1+c5h11-1 = nc10h22      8.00e+12  0.  0.                                 
nc10h22+h = c10h21-1+h2  1.880E+05  2.75  6.280E+03                             
    rev /  8.926E+03  2.70  1.055E+04 /                                         
nc10h22+h = c10h21-2+h2  2.600E+06  2.40  4.471E+03                             
    rev /  3.928E+03  2.74  1.126E+04 /                                         
nc10h22+h = c10h21-3+h2  2.600E+06  2.40  4.471E+03                             
    rev /  3.928E+03  2.74  1.126E+04 /                                         
nc10h22+h = c10h21-4+h2  2.600E+06  2.40  4.471E+03                             
    rev /  3.928E+03  2.74  1.126E+04 /                                         
nc10h22+h = c10h21-5+h2  2.600E+06  2.40  4.471E+03                             
    rev /  3.928E+03  2.74  1.126E+04 /                                         
nc10h22+oh = c10h21-1+h2o  1.050E+10  0.97  1.590E+03                           
    rev /  1.500E+10  1.05  2.333E+04 /                                         
nc10h22+oh = c10h21-2+h2o  9.400E+07  1.61 -3.500E+01                           
    rev /  6.148E+05  1.95  2.191E+04 /                                         
nc10h22+oh = c10h21-3+h2o  9.400E+07  1.61 -3.500E+01                           
    rev /  6.148E+05  1.95  2.191E+04 /                                         
nc10h22+oh = c10h21-4+h2o  9.400E+07  1.61 -3.500E+01                           
    rev /  6.148E+05  1.95  2.191E+04 /                                         
nc10h22+oh = c10h21-5+h2o  9.400E+07  1.61 -3.500E+01                           
    rev /  6.148E+05  1.95  2.191E+04 /                                         
nc10h22+o = c10h21-1+oh  1.930E+05  2.68  3.716E+03                             
    rev /  4.025E+03  2.63  5.893E+03 /                                         
nc10h22+o = c10h21-2+oh  9.540E+04  2.71  2.106E+03                             
    rev /  6.330E+01  3.05  6.798E+03 /                                         
nc10h22+o = c10h21-3+oh  9.540E+04  2.71  2.106E+03                             
    rev /  6.330E+01  3.05  6.798E+03 /                                         
nc10h22+o = c10h21-4+oh  9.540E+04  2.71  2.106E+03                             
    rev /  6.330E+01  3.05  6.798E+03 /                                         
nc10h22+o = c10h21-5+oh  9.540E+04  2.71  2.106E+03                             
    rev /  6.330E+01  3.05  6.798E+03 /                                         
nc10h22+ho2 = c10h21-1+h2o2  1.680E+13  0.00  2.044E+04                         
    rev /  2.050E+13  -0.38  8.399E+03 /                                        
nc10h22+ho2 = c10h21-2+h2o2  1.120E+13  0.00  1.769E+04                         
    rev /  4.348E+11  0.01  8.165E+03 /                                         
nc10h22+ho2 = c10h21-3+h2o2  1.120E+13  0.00  1.769E+04                         
    rev /  4.348E+11  0.01  8.165E+03 /                                         
nc10h22+ho2 = c10h21-4+h2o2  1.120E+13  0.00  1.769E+04                         
    rev /  4.348E+11  0.01  8.165E+03 /                                         
nc10h22+ho2 = c10h21-5+h2o2  1.120E+13  0.00  1.769E+04                         
    rev /  4.348E+11  0.01  8.165E+03 /                                         
nc10h22+ch3 = c10h21-1+ch4  9.040E-01  3.65  7.154E+03                          
    rev /  1.121E+00  3.60  1.191E+04 /                                         
nc10h22+ch3 = c10h21-2+ch4  5.410E+04  2.26  7.287E+03                          
    rev /  2.135E+03  2.60  1.455E+04 /                                         
nc10h22+ch3 = c10h21-3+ch4  5.410E+04  2.26  7.287E+03                          
    rev /  2.135E+03  2.60  1.455E+04 /                                         
nc10h22+ch3 = c10h21-4+ch4  5.410E+04  2.26  7.287E+03                          
    rev /  2.135E+03  2.60  1.455E+04 /                                         
nc10h22+ch3 = c10h21-5+ch4  5.410E+04  2.26  7.287E+03                          
    rev /  2.135E+03  2.60  1.455E+04 /                                         
nc10h22+o2 = c10h21-1+ho2  6.000E+13  0.00  5.280E+04                           
    rev /  5.175E+10  0.28 -4.060E+02 /                                         
nc10h22+o2 = c10h21-2+ho2  4.000E+13  0.00  5.015E+04                           
    rev /  1.098E+09  0.67 -5.410E+02 /                                         
nc10h22+o2 = c10h21-3+ho2  4.000E+13  0.00  5.015E+04                           
    rev /  1.098E+09  0.67 -5.410E+02 /                                         
nc10h22+o2 = c10h21-4+ho2  4.000E+13  0.00  5.015E+04                           
    rev /  1.098E+09  0.67 -5.410E+02 /                                         
nc10h22+o2 = c10h21-5+ho2  4.000E+13  0.00  5.015E+04                           
    rev /  1.098E+09  0.67 -5.410E+02 /                                         
nc10h22+c2h3 = c10h21-1+c2h4  1.000E+12  0.00  1.800E+04                        
    rev /  2.570E+12  0.00  2.540E+04 /                                         
nc10h22+c2h3 = c10h21-2+c2h4  8.000E+11  0.00  1.680E+04                        
    rev /  2.000E+12  0.00  2.420E+04 /                                         
nc10h22+c2h3 = c10h21-3+c2h4  8.000E+11  0.00  1.680E+04                        
    rev /  2.000E+12  0.00  2.420E+04 /                                         
nc10h22+c2h3 = c10h21-4+c2h4  8.000E+11  0.00  1.680E+04                        
    rev /  2.000E+12  0.00  2.420E+04 /                                         
nc10h22+c2h3 = c10h21-5+c2h4  8.000E+11  0.00  1.680E+04                        
    rev /  2.000E+12  0.00  2.420E+04 /                                         
nc10h22+c2h5 = c10h21-1+c2h6  1.000E+11  0.00  1.340E+04                        
    rev /  3.200E+11  0.00  1.230E+04 /                                         
nc10h22+c2h5 = c10h21-2+c2h6  1.000E+11  0.00  1.040E+04                        
    rev /  1.000E+11  0.00  1.290E+04 /                                         
nc10h22+c2h5 = c10h21-3+c2h6  1.000E+11  0.00  1.040E+04                        
    rev /  1.000E+11  0.00  1.290E+04 /                                         
nc10h22+c2h5 = c10h21-4+c2h6  1.000E+11  0.00  1.040E+04                        
    rev /  1.000E+11  0.00  1.290E+04 /                                         
nc10h22+c2h5 = c10h21-5+c2h6  1.000E+11  0.00  1.040E+04                        
    rev /  1.000E+11  0.00  1.290E+04 /                                         
c2h4+c8h17-1 = c10h21-1    1.00e+11  0.  8200.                                  
c3h6+c7h15-1 = c10h21-2    1.00e+11  0.  8200.                                  
c4h8-1+c6h13-1 = c10h21-3  1.00e+11  0.  8200.                                  
c5h10-1+c5h11-1 = c10h21-4  1.00e+11  0.  8200.                                 
c2h5+c8h16-1 = c10h21-4     1.00e+11  0.  8200.                                 
c6h12-1+pc4h9 = c10h21-5    1.00e+11  0.  8200.                                 
c2h4+c7h15-1 = c9h19-1    1.00e+11  0.  8200.                                   
c2h4+c6h13-1 = c8h17-1    1.00e+11  0.  8200.                                   
h+c8h16-1 = c8h17-1       1.00e+13  0.  2900.                                   
c8h17-1+o2 = c8h16-1+ho2    3.00e-09  0.00  3000.                               
c10h21-1 = c10h21-2    5.478E+08  1.62  3.876E+04                               
    rev /  1.743E+07  2.01  4.128E+04 /                                         
c10h21-1 = c10h21-3    1.386E+09  0.98  3.376E+04                               
    rev /  4.410E+07  1.38  3.628E+04 /                                         
c10h21-1 = c10h21-4    2.541E+09  0.35  1.976E+04                               
    rev /  8.05E+07  0.74  2.228E+04 /                                          
c10h21-1 = c10h21-5    4.28e+11  -1.05  1.176e+04    ! 6s                       
    rev /  1.36e+10  -0.66  1.428e+04 /                                         
c10h21-2 = c10h21-3    9.587E+08  1.39  3.970E+04                               
    rev /  9.587E+08  1.39  3.970E+04 /                                         
c10h21-2 = c10h21-4    1.76e+09   0.76  3.47e+04                                
    rev /  1.76e+09   0.76  3.47e+04 /                                          
c10h21-2 = c10h21-5    3.22e+09   0.13  2.07e+04                                
    rev /  3.22e+09   0.13  2.07e+04 /                                          
    DUPLICATE                                                                   
c10h21-2 = c10h21-5    5.00e+11  -1.25  1.276e+04 ! estimated                   
    rev /  1.60e+10  -0.86  1.528e+04  /            ! estimated                 
    DUPLICATE                                                                   
c10h21-3 = c10h21-4    9.587E+08  1.39  3.970E+04                               
    rev /  9.587E+08  1.39  3.970E+04 /                                         
    DUPLICATE                                                                   
c10h21-3 = c10h21-5    1.76e+09   0.76  3.47e+04                                
    rev /  3.50e+09   0.76  3.47e+04 /                                          
    DUPLICATE                                                                   
c10h21-3 = c10h21-5    3.22e+09   0.13  2.07e+04                                
    rev /  3.22e+09   0.13  2.07e+04 /                                          
    DUPLICATE                                                                   
c10h21-3 = c10h21-4    5.00e+11  -1.25  1.276e+04 ! estimated                   
    rev /  1.60e+10  -0.86  1.528e+04  /            ! estimated                 
    DUPLICATE                                                                   
c10h21-4 = c10h21-5    9.587E+08  1.39  3.970E+04                               
    rev /  9.587E+08  1.39  3.970E+04 /                                         
    DUPLICATE                                                                   
c10h21-4 = c10h21-5    1.76e+09   0.76  3.47e+04                                
    rev /  3.50e+09   0.76  3.47e+04 /                                          
    DUPLICATE                                                                   
c8h16-1+oh = ch2o+c7h15-1     1.000E+11  0.00 -4.000E+03                        
    rev /  0.000E+00  0.00  0.000E+00 /                                         
c8h16-1+oh = ch3cho+c6h13-1   1.000E+11  0.00 -4.000E+03                        
    rev /  0.000E+00  0.00  0.000E+00 /                                         
c8h16-1+o  = ch2cho+c6h13-1   1.000E+11  0.00 -1.050E+03                        
    rev /  0.000E+00  0.00  0.000E+00 /                                         
c8h16-1 = c5h11-1+c3h5-a       1.000E+16  0.00  7.100E+04                       
    rev /  1.000E+13  0.00  0.000E+00 /                                         
end                                                                             


==> anc/nc7h16_drgepsa.txt <==
! skeletal mechanism for n-heptane
! Reference: KE Niemeyer at al, Combustion and Flame 157 (2010) 1760-1770. doi:10.1016/j.combustflame.2009.12.022
! 
elements                                                                        
h c o n ar                                                                      
end                                                                             
species                                                                         
h               
h2              
o               
o2              
oh              
h2o             
n2              
co              
hco             
co2             
ch3             
ch4             
ho2             
h2o2            
ch2o            
ch3o            
c2h6            
c2h4            
c2h5            
c2h             
c2h2            
c2h3            
ch2oh           
ch2co           
hcco            
pc2h4oh         
ch3co           
ch2cho          
ch3cho          
c3h4-a          
c3h4-p          
c3h6            
c4h6            
nc3h7           
ic3h7           
c4h7            
c4h8-1          
pc4h9           
ch3coch2        
c2h5cho         
c5h10-1         
c5h11-1         
c5h11-2         
c2h5o           
ch3o2           
c2h5o2          
ch3o2h          
c2h4o2h         
o2c2h4oh        
c2h3co          
c2h3cho         
c3h5o           
nc3h7o          
c4h7o           
c4h8ooh1-3o2    
c4h8ooh1-3      
c4h8o1-3        
pc4h9o2         
c5h11o2-1       
c5h10ooh1-3     
c5h10ooh1-3o2   
ch2(s)          
nc4ket13        
nc5ket13        
nc3h7cho        
c2h5coch2       
ch3chcoch3      
ch3chco         
c2h5chco        
nc3h7coch2      
nc4h9cho        
nc4h9co         
hoch2o          
hocho           
c6h13-1         
c6h12-1         
c6h11           
nc7h16          
c7h15-1         
c7h15-2         
c7h15-3         
c7h15-4         
c7h14-1         
c7h15o2-1       
c7h15o2-2       
c7h15o2-3       
c7h15o2-4       
c7h14ooh1-3     
c7h14ooh2-4     
c7h14ooh2-5     
c7h14ooh3-5     
c7h14ooh3-6     
c7h14ooh4-2     
c7h14ooh1-3o2   
c7h14ooh2-4o2   
c7h14ooh3-5o2   
c7h14ooh4-2o2   
c7h14o1-2       
c7h14o1-3       
c7h14o1-4       
c7h14o2-3       
c7h14o2-4       
c7h14o2-5       
c7h14o3-5       
nc7ket13        
nc7ket24        
nc7ket35        
nc7ket42        
end                                                                             
reactions        cal/mole                                                       
  ch3+h(+m) = ch4(+m) 2.138e+15  -0.40  0.000E+00                               
           low / 3.310E+30 -4.00 2108. /                                        
     troe/0.0  1.E-15  1.E-15  40./                                             
h2/2/                                                                           
h2o/5/                                                                          
co/2/                                                                           
co2/3/                                                                          
  ch4+h  =  ch3+h2  1.727E+04  3.00  8.224E+03                                  
    rev /  6.610E+02  3.00  7.744E+03 /                                         
  ch4+oh  =  ch3+h2o  1.930E+05  2.40  2.106E+03                                
    rev /  3.199E+04  2.40  1.678E+04 /                                         
  ch4+o  =  ch3+oh  3.150E+12  0.50  1.029E+04                                  
    rev /  5.296E+10  0.50  7.715E+03 /                                         
  c2h6+ch3  =  c2h5+ch4  1.510E-07  6.00  6.047E+03                             
    rev /  9.649E-10  6.56  1.022E+04 /                                         
  hco+oh  =  co+h2o  1.020E+14  0.00  0.000E+00                                 
    rev /  2.896E+15  0.00  1.052E+05 /                                         
  co+oh  =  co2+h  1.400E+05  1.95 -1.347E+03                                   
    rev /  1.568E+07  1.95  2.099E+04 /                                         
  h+o2  =  o+oh  1.970E+14  0.00  1.654E+04                                     
    rev /  1.555E+13  0.00  4.250E+02 /                                         
  o+h2  =  h+oh  5.080E+04  2.67  6.292E+03                                     
    rev /  2.231E+04  2.67  4.197E+03 /                                         
  o+h2o  =  oh+oh  2.970E+06  2.02  1.340E+04                                   
    rev /  3.013E+05  2.02 -3.850E+03 /                                         
  oh+h2  =  h+h2o  2.160E+08  1.51  3.430E+03                                   
    rev /  9.352E+08  1.51  1.858E+04 /                                         
 hco+m = h+co+m 1.860E+17 -1.00 1.700E+04                                       
           rev / 6.467E+13 0.00 -4.420E+02 /                                    
h2/2.5/                                                                         
h2o/12/                                                                         
co/1.9/                                                                         
co2/3.8/                                                                        
 h2o2+oh = h2o+ho2  1.000E+12   0.00  0.000E+00                                 
           rev / 1.685E+11  0.33 3.146E+04 /                                    
    DUPLICATE                                                                   
 c2h4+o = ch3+hco  1.020E+07   1.88  1.790E+02                                  
           rev / 2.851E+08  1.05 3.177E+04 /                                    
 h+c2h4(+m) = c2h5(+m) 1.081E+12   0.45  1.822E+03                              
           low / 1.112E+34 -5.00 4.448E+03 /                                    
  troe/1.0  1.000E-15  9.500E+01  2.000E+02/                                    
h2/2/                                                                           
h2o/5/                                                                          
co/2/                                                                           
co2/3/                                                                          
  c2h6+h  =  c2h5+h2  5.540E+02  3.50  5.167E+03                                
    rev /  1.355E-01  4.06  8.857E+03 /                                         
  c2h5+o2  =  c2h4+ho2  1.220E+30  -5.76  1.010E+04                             
    rev /  1.259E+30  -5.63  2.230E+04 /                                        
  c2h6+oh  =  c2h5+h2o  5.800E+07  1.73  1.160E+03                              
    rev /  6.142E+04  2.29  2.000E+04 /                                         
  c2h6+o  =  c2h5+oh  1.300E+07  2.13  5.190E+03                                
    rev /  1.397E+03  2.69  6.785E+03 /                                         
  ch3+ho2  =  ch3o+oh  1.100E+13  0.00  0.000E+00                               
    rev /  4.780E+14  -0.35  2.455E+04 /                                        
  co+ho2  =  co2+oh  3.010E+13  0.00  2.300E+04                                 
    rev /  6.435E+15  -0.33  8.461E+04 /                                        
 ch3+ch3(+m) = c2h6(+m) 9.214E+16  -1.17  6.358E+02                             
           low / 1.135E+36 -5.246 1.705E+03 /                                   
 troe/0.405 1120. 69.6 1.e+15/                                                  
h2/2/                                                                           
h2o/5/                                                                          
co/2/                                                                           
co2/3/                                                                          
 h2o+m = h+oh+m 1.837E+27 -3.00  1.226E+05                                      
               rev/ 2.250E+22 -2.00  0.000E+00 /                                
h2/2.5/                                                                         
h2o/12/                                                                         
co/1.9/                                                                         
co2/3.8/                                                                        
 h+o2(+m) = ho2(+m) 1.475E+12 0.60  0.000E+00                                   
               low/ 3.500E+16 -0.41 -1.1160E+03 /                               
 troe/5.0000E-01  1.0000E-30  1.0000E+30 1.00E+100/                             
h2/2.5/                                                                         
h2o/12/                                                                         
co/1.9/                                                                         
co2/3.8/                                                                        
 co+o(+m) = co2(+m) 1.800E+10  0.00  2.384E+03                                  
               low/ 1.350E+24 -2.788  4191. /                                   
h2/2.5/                                                                         
h2o/12/                                                                         
co/1.9/                                                                         
co2/3.8/                                                                        
  co+o2  =  co2+o  1.620E+13  0.00  4.770E+04                                   
    rev /  1.433E+14  0.00  5.392E+04 /                                         
  hco+h  =  co+h2  7.340E+13  0.00  0.000E+00                                   
    rev /  4.813E+14  0.00  9.000E+04 /                                         
  hco+o  =  co+oh  3.020E+13  0.00  0.000E+00                                   
    rev /  8.697E+13  0.00  8.790E+04 /                                         
  ch2o+m  =  hco+h+m  6.283E+29  -3.57  9.320E+04                               
    rev /  2.660E+24  -2.57  4.270E+02 /                                        
  ch2o+oh  =  hco+h2o  3.430E+09  1.18 -4.470E+02                               
    rev /  1.186E+09  1.18  2.938E+04 /                                         
  ch2o+h  =  hco+h2  9.334E+08  1.50  2.976E+03                                 
    rev /  7.453E+07  1.50  1.765E+04 /                                         
  ch2o+o  =  hco+oh  4.160E+11  0.57  2.762E+03                                 
    rev /  1.459E+10  0.57  1.534E+04 /                                         
  ch3+oh  =  ch2o+h2  2.250E+13  0.00  4.300E+03                                
    rev /  6.756E+14  0.00  7.602E+04 /                                         
  ch3+o  =  ch2o+h  8.000E+13  0.00  0.000E+00                                  
    rev /  1.055E+15  0.00  6.963E+04 /                                         
  ch3+o2  =  ch3o+o  1.995E+18  -1.57  2.921E+04                                
    rev /  3.585E+18  -1.59 -1.631E+03 /                                        
  ch2o+ch3  =  hco+ch4  3.636E-06  5.42  9.980E+02                              
    rev /  7.584E-06  5.42  1.615E+04 /                                         
  hco+ch3  =  ch4+co  1.210E+14  0.00  0.000E+00                                
    rev /  2.073E+16  0.00  9.048E+04 /                                         
 ch3o(+m) = ch2o+h(+m)  5.450E+13   0.00  1.350E+04                             
                low / 2.344E+25 -2.7  3.060E+04 /                               
 c2h4(+m) = c2h2+h2(+m)  1.800E+13   0.00  7.600E+04                            
           low / 1.500E+15 0.00 5.5443E+04 /                                    
  ho2+o  =  oh+o2  3.250E+13  0.00  0.000E+00                                   
    rev /  7.857E+14  -0.33  5.539E+04 /                                        
  hco+ho2  =  ch2o+o2  2.974E+10  0.33 -3.861E+03                               
    rev /  2.050E+13  0.00  3.895E+04 /                                         
  ch3o+o2  =  ch2o+ho2  5.500E+10  0.00  2.424E+03                              
    rev /  1.318E+09  0.35  3.139E+04 /                                         
  ch3+ho2  =  ch4+o2  3.600E+12  0.00  0.000E+00                                
    rev /  5.177E+15  -0.33  5.796E+04 /                                        
  hco+o2  =  co+ho2  7.580E+12  0.00  4.100E+02                                 
    rev /  9.029E+11  0.33  3.293E+04 /                                         
  ho2+h  =  oh+oh  7.080E+13  0.00  3.000E+02                                   
    rev /  1.352E+14  -0.33  3.957E+04 /                                        
  ho2+h  =  h2+o2  1.660E+13  0.00  8.200E+02                                   
    rev /  9.138E+14  -0.33  5.830E+04 /                                        
  ho2+oh  =  h2o+o2  2.890E+13  0.00 -5.000E+02                                 
    rev /  6.888E+15  -0.33  7.214E+04 /                                        
  h2o2+o2  =  ho2+ho2  5.942E+17  -0.66  5.315E+04                              
    rev /  4.200E+14  0.00  1.198E+04 /                                         
    DUPLICATE                                                                   
 oh+oh(+m) = h2o2(+m) 1.236E+14   -.37  0.000E+00                               
           low / 3.041E+30 -4.63 2049. /                                        
 troe /0.47 100. 2000. 1.0e+15/                                                 
h2/2.5/                                                                         
h2o/12/                                                                         
co/1.9/                                                                         
co2/3.8/                                                                        
  h2o2+h  =  h2o+oh  2.410E+13  0.00  3.970E+03                                 
    rev /  7.750E+12  0.00  7.470E+04 /                                         
  ch4+ho2  =  ch3+h2o2  3.420E+11  0.00  1.929E+04                              
    rev /  3.365E+11  -0.33  2.502E+03 /                                        
  ch2o+ho2  =  hco+h2o2  5.820E-03  4.53  6.557E+03                             
    rev /  1.194E-02  4.20  4.921E+03 /                                         
  oh+m = o+h+m  3.909E+22  -2.00  1.053E+05                                     
        rev /  4.720E+18  -1.00  0.000E+00 /                                    
h2/2.5/                                                                         
h2o/12/                                                                         
co/1.9/                                                                         
co2/3.8/                                                                        
 o2+m = o+o+m 6.473E+20 -1.50 1.215E+05                                         
           rev / 6.170E+15 -0.50 0.000E+00 /                                    
h2/2.5/                                                                         
h2o/12/                                                                         
co/1.9/                                                                         
co2/3.8/                                                                        
 h2+m = h+h+m 4.570E+19 -1.40  1.044E+05                                        
               rev/ 2.423E+15 -0.40 -3.040E+03 /                                
h2/2.5/                                                                         
h2o/12/                                                                         
co/1.9/                                                                         
co2/3.8/                                                                        
 c2h3+h(+m) = c2h4(+m) 6.100E+12 0.27  2.800E+02                                
              low / 9.800E+29 -3.86 3.320E+03 /                                 
 troe /0.782 208. 2663. 6095./                                                  
 c2h5+c2h3 = c2h4+c2h4 5.765E+14 -0.63 2.490E+03                                
                rev/ 4.820E+14  0.00 7.153E+04 /                                
 c2h2+h(+m) = c2h3(+m) 3.110E+11   0.58  2.589E+03                              
               low/ 2.254E+40 -7.269  6577. /                                   
  troe/ 1.0 1.e-15 675. 1.e+15/                                                 
h2/2/                                                                           
h2o/5/                                                                          
co/2/                                                                           
co2/3/                                                                          
  c2h4+h  =  c2h3+h2  8.420E-03  4.62  2.583E+03                                
    rev /  5.723E-01  3.79  3.233E+03 /                                         
  c2h4+oh  =  c2h3+h2o  2.050E+13  0.00  5.950E+03                              
    rev /  6.033E+15  -0.83  2.176E+04 /                                        
  c2h2+m  =  c2h+h+m  4.200E+16  0.00  1.070E+05                                
    rev /  7.130E+07  2.08 -2.891E+04 /                                         
  c2h2+o2  =  hcco+oh  2.000E+08  1.50  3.010E+04                               
    rev /  2.232E+05  1.50  2.540E+04 /                                         
  c2h2+oh  =  c2h+h2o  3.370E+07  2.00  1.400E+04                               
    rev /  4.671E+03  3.08  6.850E+02 /                                         
  o+c2h2  =  c2h+oh  3.160E+15  -0.60  1.500E+04                                
    rev /  4.443E+10  0.48 -1.556E+04 /                                         
  c2h+o2  =  hco+co  2.410E+12  0.00  0.000E+00                                 
    rev /  1.328E+16  -1.08  1.541E+05 /                                        
  ch2oh+o2  =  ch2o+ho2  6.510E+05  2.27 -7.700E+02                             
    rev /  3.020E+10  0.94  2.177E+04 /                                         
 ch2oh(+m) = ch2o+h(+m) 2.800E+14  -0.73  3.282E+04                             
           low / 6.010E+33 -5.39 3.620E+04 /                                    
      troe/ 0.96 67.6 1855. 7543./                                              
 c2h3+o2 = c2h2+ho2 2.120E-06 6.00 9.484E+03                                    
           rev / 1.114E-07 6.33 1.757E+04 /                                     
  h2o2+o  =  oh+ho2  9.550E+06  2.00  3.970E+03                                 
    rev /  1.632E+05  2.33  1.818E+04 /                                         
  c2h2+o  =  hcco+h  1.430E+07  2.00  1.900E+03                                 
    rev /  2.021E+05  2.00  1.331E+04 /                                         
  c2h2+oh  =  ch2co+h  2.190E-04  4.50 -1.000E+03                               
    rev /  2.161E-03  4.50  1.966E+04 /                                         
  ch2co+h  =  ch3+co  1.100E+13  0.00  3.400E+03                                
    rev /  2.400E+12  0.00  4.020E+04 /                                         
  ch2co+o  =  hcco+oh  1.000E+13  0.00  8.000E+03                               
    rev /  1.432E+10  0.00 -1.255E+03 /                                         
  ch2co+oh  =  hcco+h2o  1.000E+13  0.00  2.000E+03                             
    rev /  1.412E+11  0.00  9.995E+03 /                                         
  ch2co+h  =  hcco+h2  2.000E+14  0.00  8.000E+03                               
    rev /  6.522E+11  0.00  8.400E+02 /                                         
  hcco+oh  =  hco+hco  1.000E+13  0.00  0.000E+00                               
    rev /  2.411E+14  0.00  4.036E+04 /                                         
  hcco+h  =  ch2(s)+co  1.100E+14  0.00  0.000E+00                              
    rev /  2.046E+12  0.89  2.783E+04 /                                         
  hcco+o  =  h+co+co  8.000E+13  0.00  0.000E+00                                
    rev /  0.000E+00  0.00  0.000E+00 /                                         
  c2h6+o2  =  c2h5+ho2  6.030E+13  0.00  5.187E+04                              
    rev /  2.679E+08  0.89 -1.922E+03 /                                         
  c2h6+ho2  =  c2h5+h2o2  1.320E+13  0.00  2.047E+04                            
    rev /  8.298E+10  0.24  7.852E+03 /                                         
  ch3+c2h3  =  ch4+c2h2  3.920E+11  0.00  0.000E+00                             
    rev /  2.962E+13  0.00  6.605E+04 /                                         
  ch3+c2h5  =  ch4+c2h4  1.950E+13  -0.50  0.000E+00                            
    rev /  2.895E+16  -0.70  7.017E+04 /                                        
  c2h3+h  =  c2h2+h2  2.000E+13  0.00  2.500E+03                                
    rev /  1.331E+13  0.00  6.808E+04 /                                         
  c2h5+h  =  ch3+ch3  3.610E+13  0.00  0.000E+00                                
    rev /  5.446E+16  -1.03  1.698E+04 /                                        
  c2h3+o2  =  ch2o+hco  1.700E+29  -5.31  6.500E+03                             
    rev /  1.657E+29  -5.31  9.305E+04 /                                        
  c2h6  =  c2h5+h  2.783E+21  -1.56  1.038E+05                                  
    rev /  3.610E+13  0.00  0.000E+00 /                                         
  pc2h4oh  =  c2h4+oh  1.293E+12  -0.37  2.685E+04                              
    rev /  9.930E+11  0.00 -9.600E+02 /                                         
  c2h4+ch3  =  c2h3+ch4  6.620E+00  3.70  9.500E+03                             
    rev /  1.440E+00  4.02  5.472E+03 /                                         
 ch3co(+m) = ch3+co(+m) 3.000E+12 0.00 1.672E+04                                
           low / 1.200E+15  0.00 1.2518E+04 /                                   
  ch3cho  =  ch3+hco  2.614E+15  0.15  8.055E+04                                
    rev /  2.000E+13  0.00  0.000E+00 /                                         
  ch3cho+o2  =  ch3co+ho2  3.010E+13  0.00  3.915E+04                           
    rev /  8.552E+10  0.32 -1.940E+03 /                                         
  ch3cho+oh  =  ch3co+h2o  2.000E+06  1.80  1.300E+03                           
    rev /  1.354E+06  1.79  3.285E+04 /                                         
  ch3cho+h  =  ch3co+h2  1.340E+13  0.00  3.300E+03                             
    rev /  2.096E+12  -0.01  1.969E+04 /                                        
  ch3cho+o  =  ch3co+oh  5.940E+12  0.00  1.868E+03                             
    rev /  4.080E+11  -0.01  1.617E+04 /                                        
  ch3cho+ho2  =  ch3co+h2o2  3.010E+12  0.00  1.192E+04                         
    rev /  1.210E+13  -0.34  1.201E+04 /                                        
  ch3cho+ch3  =  ch3co+ch4  2.608E+06  1.78  5.911E+03                          
    rev /  1.066E+07  1.77  2.278E+04 /                                         
  c2h2+ch3  =  c3h4-p+h  1.211E+17  -1.20  1.668E+04                            
    rev /  1.000E+14  0.00  4.000E+03 /                                         
  c3h6  =  c2h3+ch3  2.730E+62 -13.28  1.232E+05                                
    rev /  4.712E+59 -13.19  2.954E+04 /                                        
  c2h2+ch3  =  c3h4-a+h  6.740E+19  -2.08  3.159E+04                            
    rev /  1.149E+16  -0.70  1.579E+04 /                                        
  c3h6+o  =  ch2co+ch3+h  2.500E+07  1.76  7.600E+01                            
    rev /  1.000E+00  0.00  0.000E+00 /                                         
  c3h6+o  =  c2h5+hco  1.580E+07  1.76 -1.216E+03                               
    rev /  1.402E+05  1.88  2.651E+04 /                                         
  c3h6+o  =  ch3chco+h+h  2.500E+07  1.76  7.600E+01                            
    rev /  0.000E+00  0.00  0.000E+00 /                                         
  c4h6  =  c2h3+c2h3  4.027E+19  -1.00  9.815E+04                               
    rev /  1.260E+13  0.00  0.000E+00 /                                         
  c4h6+oh  =  c2h5+ch2co  1.000E+12  0.00  0.000E+00                            
    rev /  3.730E+12  0.00  3.002E+04 /                                         
  c4h6+oh  =  c2h3+ch3cho  1.000E+12  0.00  0.000E+00                           
    rev /  5.437E+11  0.00  1.855E+04 /                                         
  c4h6+o  =  c2h4+ch2co  1.000E+12  0.00  0.000E+00                             
    rev /  6.377E+11  0.00  9.434E+04 /                                         
  c4h6+o  =  ch2o+c3h4-a  1.000E+12  0.00  0.000E+00                            
    rev /  1.075E+12  0.00  7.905E+04 /                                         
  c2h4+o2  =  c2h3+ho2  4.000E+13  0.00  5.820E+04                              
    rev /  4.939E+13  -0.50  1.368E+03 /                                        
  ch2o+m  =  co+h2+m  1.826E+32  -4.42  8.712E+04                               
    rev /  5.070E+27  -3.42  8.435E+04 /                                        
  nc3h7  =  ch3+c2h4  2.284E+14  -0.55  2.840E+04                               
    rev /  4.100E+11  0.00  7.204E+03 /                                         
  nc3h7  =  h+c3h6  2.667E+15  -0.64  3.682E+04                                 
    rev /  1.000E+13  0.00  2.500E+03 /                                         
  nc3h7+o2  =  c3h6+ho2  3.000E+11  0.00  3.000E+03                             
    rev /  2.000E+11  0.00  1.750E+04 /                                         
  c3h6+h  =  c2h4+ch3  4.830E+33  -5.81  1.850E+04                              
    rev /  2.313E+33  -5.90  3.162E+04 /                                        
  ic3h7  =  h+c3h6  8.569E+18  -1.57  4.034E+04                                 
    rev /  1.300E+13  0.00  1.560E+03 /                                         
  ic3h7+h  =  c2h5+ch3  2.000E+13  0.00  0.000E+00                              
    rev /  4.822E+09  0.69  1.209E+04 /                                         
  ic3h7+o2  =  c3h6+ho2  4.500E+11  0.00  5.020E+03                             
    rev /  2.000E+11  0.00  1.750E+04 /                                         
  c4h7  =  c4h6+h  1.200E+14  0.00  4.930E+04                                   
    rev /  4.000E+13  0.00  1.300E+03 /                                         
  c4h7  =  c2h4+c2h3  1.000E+11  0.00  3.700E+04                                
    rev /  5.000E+10  0.00  7.000E+03 /                                         
  c4h8-1+c4h6  =  c4h7+c4h7  2.350E+12  0.00  4.672E+04                         
    rev /  1.600E+12  0.00  0.000E+00 /                                         
  c4h7+ch3  =  c4h6+ch4  8.000E+12  0.00  0.000E+00                             
    rev /  7.050E+13  0.00  5.728E+04 /                                         
  c4h7+o2  =  c4h6+ho2  1.000E+09  0.00  0.000E+00                              
    rev /  1.000E+11  0.00  1.700E+04 /                                         
  h+c4h7  =  c4h6+h2  3.160E+13  0.00  0.000E+00                                
    rev /  1.066E+13  0.00  5.681E+04 /                                         
  c2h5+c4h7  =  c4h6+c2h6  3.980E+12  0.00  0.000E+00                           
    rev /  3.211E+12  0.00  4.984E+04 /                                         
  c2h5+c4h7  =  c2h4+c4h8-1  9.240E+06  1.50 -9.620E+02                         
    rev /  7.807E+02  2.91  5.096E+04 /                                         
  c2h3+c4h7  =  c2h4+c4h6  3.980E+12  0.00  0.000E+00                           
    rev /  1.157E+13  0.00  5.771E+04 /                                         
  c4h8-1  =  c2h3+c2h5  1.000E+19  -1.00  9.677E+04                             
    rev /  9.000E+12  0.00  0.000E+00 /                                         
  c4h8-1  =  h+c4h7  4.107E+18  -1.00  9.735E+04                                
    rev /  5.000E+13  0.00  0.000E+00 /                                         
  c4h8-1+ch3  =  c4h7+ch4  1.000E+11  0.00  7.300E+03                           
    rev /  6.000E+11  0.00  1.786E+04 /                                         
  c4h8-1+h  =  c4h7+h2  5.000E+13  0.00  3.900E+03                              
    rev /  4.000E+13  0.00  2.520E+04 /                                         
  c4h8-1+oh  =  c4h7+h2o  2.250E+13  0.00  2.217E+03                            
    rev /  4.772E+12  0.00  2.647E+04 /                                         
  c4h8-1+ho2  =  c4h7+h2o2  1.400E+12  0.00  1.490E+04                          
    rev /  3.160E+11  0.00  1.300E+04 /                                         
  c4h8-1+o2  =  c4h7+ho2  2.700E+13  0.00  3.320E+04                            
    rev /  3.000E+11  0.00  0.000E+00 /                                         
  pc4h9  =  c2h5+c2h4  7.497E+17  -1.41  2.958E+04                              
    rev /  3.300E+11  0.00  7.200E+03 /                                         
  pc4h9  =  c4h8-1+h  1.159E+17  -1.17  3.816E+04                               
    rev /  1.000E+13  0.00  2.900E+03 /                                         
  pc4h9+o2  =  c4h8-1+ho2  3.000E-19  0.00  3.000E+03                           
    rev /  2.000E-19  0.00  1.750E+04 /                                         
  ch3coch2  =  ch2co+ch3  1.000E+14  0.00  3.100E+04                            
    rev /  1.000E+11  0.00  6.000E+03 /                                         
  c2h5cho  =  c2h5+hco  9.850E+18  -0.73  8.171E+04                             
    rev /  1.810E+13  0.00  0.000E+00 /                                         
  c5h10-1+o  =  pc4h9+hco  1.000E+11  0.00  0.000E+00                           
    rev /  0.000E+00  0.00  0.000E+00 /                                         
  c5h10-1+o  =  nc3h7+ch3co  1.000E+11  0.00  0.000E+00                         
    rev /  0.000E+00  0.00  0.000E+00 /                                         
  c5h10-1+oh  =  pc4h9+ch2o  1.000E+11  0.00  0.000E+00                         
    rev /  0.000E+00  0.00  0.000E+00 /                                         
  c5h10-1+oh  =  nc3h7+ch3cho  1.000E+11  0.00  0.000E+00                       
    rev /  0.000E+00  0.00  0.000E+00 /                                         
  h2o2+h  =  h2+ho2  4.820E+13  0.00  7.950E+03                                 
    rev /  1.875E+12  0.33  2.426E+04 /                                         
  hco+o  =  co2+h  3.000E+13  0.00  0.000E+00                                   
    rev /  9.677E+15  0.00  1.102E+05 /                                         
  ch3co+h  =  ch2co+h2  2.000E+13  0.00  0.000E+00                              
    rev /  5.626E+17  -1.13  6.370E+04 /                                        
  ch3co+o  =  ch2co+oh  2.000E+13  0.00  0.000E+00                              
    rev /  5.951E+18  -1.13  1.207E+05 /                                        
  ch3co+ch3  =  ch2co+ch4   5.000E+13  0.00  0.000E+00                          
    rev /  8.197E+17  -0.67  7.983E+04 /                                        
  c2h4+o  =  ch2cho+h  3.390E+06  1.88  1.790E+02                               
    rev /  9.481E+06  1.79  1.605E+04 /                                         
  c2h5+o  =  ch3cho+h  5.000E+13  0.00  0.000E+00                               
    rev /  5.505E+14  0.11  7.439E+04 /                                         
  c2h3+c2h4  =  c4h6+h  5.000E+11  0.00  7.300E+03                              
    rev /  1.000E+13  0.00  4.700E+03 /                                         
  c5h11-1  =  c2h4+nc3h7  7.972E+17  -1.44  2.979E+04                           
    rev /  3.300E+11  0.00  7.200E+03 /                                         
  c5h11-1  =  h+c5h10-1  3.483E+15  -0.66  3.788E+04                            
    rev /  1.000E+13  0.00  2.900E+03 /                                         
  c5h11-1+o2  =  c5h10-1+ho2  3.000E-19  0.00  3.000E+03                        
    rev /  2.000E-19  0.00  1.750E+04 /                                         
  c5h11-1  =  c5h11-2  3.875E+09  0.35  1.976E+04                               
    rev /  1.830E+13  -0.63  2.436E+04 /                                        
  c5h11-2  =  c3h6+c2h5  3.026E+21  -2.26  3.096E+04                            
    rev /  3.300E+11  0.00  7.200E+03 /                                         
  c5h11-2  =  c5h10-1+h  1.645E+19  -1.64  4.078E+04                            
    rev /  1.000E+13  0.00  1.200E+03 /                                         
  c5h11-2+o2  =  c5h10-1+ho2  4.500E-19  0.00  5.020E+03                        
    rev /  2.000E-19  0.00  1.750E+04 /                                         
  c2h5o+m  =  ch3+ch2o+m  1.350E+38  -6.96  2.380E+04                           
    rev /  6.442E+36  -6.99  1.685E+04 /                                        
  c2h5o+o2  =  ch3cho+ho2  4.280E+10  0.00  1.097E+03                           
    rev /  3.872E+08  0.44  3.188E+04 /                                         
  h2o2+o2  =  ho2+ho2  1.839E+14  -0.66  3.954E+04                              
    rev /  1.300E+11  0.00 -1.629E+03 /                                         
           DUPLICATE                                                            
  c2h3+o2  =  ch2cho+o  3.500E+14  -0.61  5.260E+03                             
    rev /  2.589E+12  0.12  6.459E+03 /                                         
  c2h5o2  =  c2h5+o2  4.930E+50 -11.50  4.225E+04                               
    rev /  1.090E+48 -11.54  1.022E+04 /                                        
  ch3o2+m  =  ch3+o2+m  4.343E+27  -3.42  3.047E+04                             
    rev /  5.440E+25  -3.30  0.000E+00 /                                        
  ch3o2h  =  ch3o+oh  6.310E+14  0.00  4.230E+04                                
    rev /  1.166E+11  0.60 -1.771E+03 /                                         
  ch3o2+ch2o  =  ch3o2h+hco  1.990E+12  0.00  1.166E+04                         
    rev /  8.504E+12  -0.50  7.009E+03 /                                        
  c2h4+ch3o2  =  c2h3+ch3o2h  2.230E+12  0.00  1.719E+04                        
    rev /  8.112E+15  -1.33 -1.489E+03 /                                        
  ch4+ch3o2  =  ch3+ch3o2h  1.810E+11  0.00  1.848E+04                          
    rev /  3.708E+11  -0.50 -1.327E+03 /                                        
  c2h5+ho2  =  c2h5o+oh  3.200E+13  0.00  0.000E+00                             
    rev /  3.075E+15  -0.32  2.749E+04 /                                        
  ch3o2+ch3  =  ch3o+ch3o  7.000E+12  0.00 -1.000E+03                           
    rev /  2.971E+16  -0.93  2.831E+04 /                                        
  ch3o2+c2h5  =  ch3o+c2h5o  7.000E+12  0.00 -1.000E+03                         
    rev /  6.569E+16  -0.90  3.126E+04 /                                        
  ch3o2+ho2  =  ch3o2h+o2  1.750E+10  0.00 -3.275E+03                           
    rev /  5.156E+13  -0.83  3.488E+04 /                                        
  h2o2+oh  =  h2o+ho2  5.800E+14  0.00  9.560E+03                               
    rev /  9.771E+13  0.33  4.102E+04 /                                         
    DUPLICATE                                                                   
  ch3o2+ch3o2  =  o2+ch3o+ch3o  1.400E+16  -1.61  1.860E+03                     
    rev /  0.000E+00  0.00  0.000E+00 /                                         
  c2h6+ch3o2  =  c2h5+ch3o2h  1.320E+13  0.00  2.047E+04                        
    rev /  1.728E+11  0.06  4.832E+03 /                                         
  o2c2h4oh  =  pc2h4oh+o2  3.900E+16  -1.00  3.000E+04                          
    rev /  1.200E+11  0.00 -1.100E+03 /                                         
  o2c2h4oh  =  oh+ch2o+ch2o  1.250E+10  0.00  1.890E+04                         
    rev /  0.000E+00  0.00  0.000E+00 /                                         
  c2h5o2  =  c2h4o2h  5.640E+47 -11.44  3.732E+04                               
    rev /  6.990E+48 -12.22  2.585E+04 /                                        
  c2h5o+m  =  ch3cho+h+m  1.160E+35  -5.89  2.527E+04                           
    rev /  3.063E+30  -4.78  6.100E+03 /                                        
  ch3o2+ch3cho  =  ch3o2h+ch3co  3.010E+12  0.00  1.192E+04                     
    rev /  2.519E+13  -0.51  8.991E+03 /                                        
  c2h3co  =  c2h3+co  3.043E+14  -0.46  3.051E+04                               
    rev /  1.510E+11  0.00  4.810E+03 /                                         
  c2h3cho+oh  =  c2h3co+h2o  9.240E+06  1.50 -9.620E+02                         
    rev /  2.147E+07  1.48  3.551E+04 /                                         
  c2h3cho+h  =  c2h3co+h2  1.340E+13  0.00  3.300E+03                           
    rev /  7.191E+12  -0.02  2.462E+04 /                                        
  c2h3cho+o  =  c2h3co+oh  5.940E+12  0.00  1.868E+03                           
    rev /  1.400E+12  -0.02  2.109E+04 /                                        
  c2h3cho+ho2  =  c2h3co+h2o2  3.010E+12  0.00  1.192E+04                       
    rev /  4.152E+13  -0.35  1.694E+04 /                                        
  c2h3cho+ch3  =  c2h3co+ch4  2.608E+06  1.78  5.911E+03                        
    rev /  3.656E+07  1.76  2.771E+04 /                                         
  c2h3cho+ch3o2  =  c2h3co+ch3o2h  3.010E+12  0.00  1.192E+04                   
    rev /  8.645E+13  -0.53  1.392E+04 /                                        
  c3h5o  =  c2h3cho+h  1.000E+14  0.00  2.910E+04                               
    rev /  7.714E+11  0.48  1.775E+04 /                                         
  c3h5o  =  c2h3+ch2o  2.028E+12  0.09  2.356E+04                               
    rev /  1.500E+11  0.00  1.060E+04 /                                         
  c3h5o+o2  =  c2h3cho+ho2  1.000E+12  0.00  6.000E+03                          
    rev /  1.288E+11  0.00  3.200E+04 /                                         
  c2h4o2h  =  c2h4+ho2  9.290E+30  -6.10  1.993E+04                             
    rev /  1.906E+27  -4.96  1.451E+04 /                                        
  nc3h7o  =  c2h5+ch2o  1.394E+16  -0.87  1.977E+04                             
    rev /  1.000E+11  0.00  1.190E+04 /                                         
  nc3h7o  =  c2h5cho+h  2.510E+14  0.00  2.340E+04                              
    rev /  4.149E+09  1.14  4.470E+03 /                                         
  ch3+oh  =  ch2(s)+h2o  2.650E+13  0.00  2.186E+03                             
    rev /  3.236E+10  0.89  1.211E+03 /                                         
  nc3h7+ho2  =  nc3h7o+oh  7.000E+12  0.00 -1.000E+03                           
    rev /  1.767E+15  -0.44  2.698E+04 /                                        
  ch3o2+nc3h7  =  ch3o+nc3h7o  7.000E+12  0.00 -1.000E+03                       
    rev /  1.725E+17  -1.02  3.174E+04 /                                        
  c4h7o  =  ch3cho+c2h3  7.940E+14  0.00  1.900E+04                             
    rev /  1.000E+10  0.00  2.000E+04 /                                         
  c4h7o  =  c2h3cho+ch3  7.940E+14  0.00  1.900E+04                             
    rev /  1.000E+10  0.00  2.000E+04 /                                         
  c4h7+ho2  =  c4h7o+oh  7.000E+12  0.00 -1.000E+03                             
    rev /  1.008E+11  0.26  1.689E+04 /                                         
  c4h7+ch3o2  =  c4h7o+ch3o  7.000E+12  0.00 -1.000E+03                         
    rev /  9.844E+12  -0.32  2.165E+04 /                                        
  c4h7+c2h5o2  =  c4h7o+c2h5o  7.000E+12  0.00 -1.000E+03                       
    rev /  6.954E+08  0.78  1.981E+04 /                                         
  c4h8-1+oh  =  nc3h7+ch2o  1.000E+12  0.00  0.000E+00                          
    rev /  1.620E+12  0.00  1.323E+04 /                                         
  c4h8-1+o  =  c3h6+ch2o  7.230E+05  2.34 -1.050E+03                            
    rev /  2.000E+05  2.34  8.028E+04 /                                         
  c4h8-1+o  =  ch3cho+c2h4  1.300E+13  0.00  8.500E+02                          
    rev /  2.070E+12  0.00  8.510E+04 /                                         
  c4h8-1+o  =  ch3co+c2h5  1.300E+13  0.00  8.500E+02                           
    rev /  2.350E+12  0.00  3.815E+04 /                                         
  c4h8-1+oh  =  ch3cho+c2h5  1.000E+12  0.00  0.000E+00                         
    rev /  9.330E+12  0.00  1.993E+04 /                                         
  c4h8-1+oh  =  ch3co+c2h6  5.000E+11  0.00  0.000E+00                          
    rev /  9.830E+12  0.00  3.243E+04 /                                         
  c4h8-1+oh  =  c2h5cho+ch3  1.000E+12  0.00  0.000E+00                         
    rev /  4.950E+10  0.00  1.694E+04 /                                         
  c4h8-1+ch3o2  =  c4h7+ch3o2h  1.400E+12  0.00  1.490E+04                      
    rev /  3.160E+11  0.00  1.300E+04 /                                         
  c4h8ooh1-3o2  =  c4h8ooh1-3+o2  5.601E+22  -2.23  3.796E+04                   
    rev /  7.540E+12  0.00  0.000E+00 /                                         
  c4h8ooh1-3o2  =  nc4ket13+oh  2.500E+10  0.00  2.140E+04                      
    rev /  6.893E+03  1.30  4.470E+04 /                                         
  c4h8ooh1-3  =  c4h8o1-3+oh  5.000E+10  0.00  1.525E+04                        
    rev /  0.000E+00  0.00  0.000E+00 /                                         
  c4h8ooh1-3  =  oh+ch2o+c3h6  6.637E+13  -0.16  2.990E+04                      
    rev /  0.000E+00  0.00  0.000E+00 /                                         
  pc4h9o2  =  c4h8ooh1-3  2.500E+10  0.00  2.085E+04                            
    rev /  3.231E+09  -0.14  7.871E+03 /                                        
  c2h5o2  =  c2h4+ho2  3.370E+55 -13.42  4.467E+04                              
    rev /  1.392E+49 -12.10  2.162E+04 /                                        
  c2h4o2h  =  c2h5+o2  2.150E+37  -8.21  2.802E+04                              
    rev /  2.420E+35  -8.03  8.312E+03 /                                        
  c3h4-a+ho2  =  c2h4+co+oh  1.000E+12  0.00  1.400E+04                         
    rev /  1.000E+00  0.00  0.000E+00 /                                         
  ch3cho+oh  =  ch3+hocho  3.000E+15  -1.08  0.000E+00                          
    rev /  5.350E+19  -1.68  1.198E+05 /                                        
  c5h11o2-1  =  c5h11-1+o2  1.956E+20  -1.50  3.581E+04                         
    rev /  4.520E+12  0.00  0.000E+00 /                                         
  c5h11o2-1  =  c5h10ooh1-3  2.500E+10  0.00  2.085E+04                         
    rev /  2.604E+09  -0.11  7.850E+03 /                                        
  c5h10ooh1-3  =  oh+ch2o+c4h8-1  8.283E+13  -0.17  3.009E+04                   
    rev /  0.000E+00  0.00  0.000E+00 /                                         
  c5h10ooh1-3o2  =  c5h10ooh1-3+o2  8.039E+22  -2.30  3.797E+04                 
    rev /  7.540E+12  0.00  0.000E+00 /                                         
  c5h10ooh1-3o2  =  nc5ket13+oh  2.500E+10  0.00  2.140E+04                     
    rev /  5.328E+03  1.35  4.470E+04 /                                         
  c3h4-a  =  c3h4-p  1.202E+15  0.00  9.240E+04                                 
    rev /  3.222E+18  -0.99  9.659E+04 /                                        
  c3h4-a+o  =  c2h4+co  7.800E+12  0.00  1.600E+03                              
    rev /  8.280E+13  -0.21  1.248E+05 /                                        
  c3h4-p  =  c2h+ch3  4.200E+16  0.00  1.000E+05                                
    rev /  1.018E+12  0.61 -1.600E+03 /                                         
  c3h4-p+ho2  =  c2h4+co+oh  3.000E+12  0.00  1.900E+04                         
    rev /  1.000E+00  0.00  0.000E+00 /                                         
  c3h4-p+o  =  c2h3+hco  3.200E+12  0.00  2.010E+03                             
    rev /  2.548E+12  -0.39  3.235E+04 /                                        
  c3h4-p+o  =  hcco+ch3  9.600E+08  1.00  0.000E+00                             
    rev /  1.643E+10  -0.20  2.409E+04 /                                        
  pc4h9o2  =  pc4h9+o2  6.155E+19  -1.38  3.551E+04                             
    rev /  4.520E+12  0.00  0.000E+00 /                                         
  ch2cho  =  ch2co+h  3.094E+15  -0.26  5.082E+04                               
    rev /  5.000E+13  0.00  1.230E+04 /                                         
  ch2cho+o2  =  ch2o+co+oh  2.000E+13  0.00  4.200E+03                          
    rev /  0.000E+00  0.00  0.000E+00 /                                         
  nc4ket13  =  ch3cho+ch2cho+oh  1.050E+16  0.00  4.160E+04                     
    rev /  0.000E+00  0.00  0.000E+00 /                                         
  nc5ket13  =  c2h5cho+ch2cho+oh  1.050E+16  0.00  4.160E+04                    
    rev /  0.000E+00  0.00  0.000E+00 /                                         
  hcco+o2  =  co2+hco  2.400E+11  0.00 -8.540E+02                               
    rev /  1.474E+14  0.00  1.336E+05 /                                         
  ch2co+oh  =  ch2oh+co  3.730E+12  0.00 -1.013E+03                             
    rev /  9.430E+06  1.66  2.749E+04 /                                         
  ch3+o2  =  ch2o+oh  7.470E+11  0.00  1.425E+04                                
    rev /  7.778E+11  0.00  6.777E+04 /                                         
  c2h4+h2  =  ch3+ch3  3.767E+12  0.83  8.471E+04                               
    rev /  1.000E+14  0.00  3.200E+04 /                                         
  ic3h7+oh  =  c3h6+h2o  2.410E+13  0.00  0.000E+00                             
    rev /  2.985E+12  0.57  8.382E+04 /                                         
  ic3h7+o  =  ch3cho+ch3  4.818E+13  0.00  0.000E+00                            
    rev /  1.279E+11  0.80  8.648E+04 /                                         
  ch3chco+oh  =  c2h5+co2  1.730E+12  0.00 -1.010E+03                           
    rev /  0.000E+00  0.00  0.000E+00 /                                         
  ch3chco+h  =  c2h5+co  4.400E+12  0.00  1.459E+03                             
    rev /  0.000E+00  0.00  0.000E+00 /                                         
  ch3chco+o  =  ch3cho+co  3.200E+12  0.00 -4.370E+02                           
    rev /  0.000E+00  0.00  0.000E+00 /                                         
  c2h5coch2  =  ch2co+c2h5  1.570E+13  0.00  3.000E+04                          
    rev /  2.110E+11  0.00  7.350E+03 /                                         
  c2h5chco+oh  =  nc3h7+co2  3.730E+12  0.00 -1.010E+03                         
    rev /  0.000E+00  0.00  0.000E+00 /                                         
  c2h5chco+h  =  nc3h7+co  4.400E+12  0.00  1.459E+03                           
    rev /  0.000E+00  0.00  0.000E+00 /                                         
  c2h5chco+o  =  c3h6+co2  3.200E+12  0.00 -4.370E+02                           
    rev /  0.000E+00  0.00  0.000E+00 /                                         
  ch3chcoch3  =  ch3chco+ch3  1.406E+15  -0.44  3.834E+04                       
    rev /  1.230E+11  0.00  7.800E+03 /                                         
  nc3h7coch2  =  nc3h7+ch2co  1.226E+18  -1.40  4.345E+04                       
    rev /  1.000E+11  0.00  1.160E+04 /                                         
  nc4h9cho+o2  =  nc4h9co+ho2  2.000E+13  0.50  4.220E+04                       
    rev /  1.000E+07  0.00  4.000E+04 /                                         
  nc4h9cho+oh  =  nc4h9co+h2o  2.690E+10  0.76 -3.400E+02                       
    rev /  2.143E+10  0.73  3.124E+04 /                                         
  nc4h9cho+h  =  nc4h9co+h2  4.000E+13  0.00  4.200E+03                         
    rev /  1.800E+13  0.00  2.400E+04 /                                         
  nc4h9cho+o  =  nc4h9co+oh  5.000E+12  0.00  1.790E+03                         
    rev /  1.000E+12  0.00  1.900E+04 /                                         
  nc4h9cho+ho2  =  nc4h9co+h2o2  2.800E+12  0.00  1.360E+04                     
    rev /  1.000E+12  0.00  1.000E+04 /                                         
  nc4h9cho+ch3  =  nc4h9co+ch4  1.700E+12  0.00  8.440E+03                      
    rev /  1.500E+13  0.00  2.800E+04 /                                         
  nc4h9cho+ch3o2  =  nc4h9co+ch3o2h  1.000E+12  0.00  9.500E+03                 
    rev /  2.500E+10  0.00  1.000E+04 /                                         
  nc4h9co  =  pc4h9+co  1.000E+11  0.00  9.600E+03                              
    rev /  1.000E+11  0.00  0.000E+00 /                                         
  hoch2o  =  ch2o+oh  1.643E+14  -0.10  2.189E+04                               
    rev /  2.600E+12  0.00 -6.140E+02 /                                         
  hoch2o  =  hocho+h  1.000E+14  0.00  1.490E+04                                
    rev /  3.077E+11  0.64  7.944E+03 /                                         
  hocho+m  =  co+h2o+m  2.300E+13  0.00  5.000E+04                              
    rev /  1.422E+10  0.46  4.684E+04 /                                         
  hocho+m  =  co2+h2+m  1.500E+16  0.00  5.700E+04                              
    rev /  2.399E+14  0.46  6.102E+04 /                                         
  hocho  =  hco+oh  4.593E+18  -0.46  1.083E+05                                 
    rev /  1.000E+14  0.00  0.000E+00 /                                         
  hocho+oh  =  h2o+co2+h  2.620E+06  2.06  9.160E+02                            
    rev /  0.000E+00  0.00  0.000E+00 /                                         
  hocho+oh  =  h2o+co+oh  1.850E+07  1.51 -9.620E+02                            
    rev /  0.000E+00  0.00  0.000E+00 /                                         
  hocho+h  =  h2+co2+h  4.240E+06  2.10  4.868E+03                              
    rev /  0.000E+00  0.00  0.000E+00 /                                         
  hocho+h  =  h2+co+oh  6.030E+13  -0.35  2.988E+03                             
    rev /  0.000E+00  0.00  0.000E+00 /                                         
  hocho+ch3  =  ch4+co+oh  3.900E-07  5.80  2.200E+03                           
    rev /  0.000E+00  0.00  0.000E+00 /                                         
  hocho+ho2  =  h2o2+co+oh  1.000E+12  0.00  1.192E+04                          
    rev /  0.000E+00  0.00  0.000E+00 /                                         
  hocho+o  =  co+oh+oh  1.770E+18  -1.90  2.975E+03                             
    rev /  0.000E+00  0.00  0.000E+00 /                                         
  ch2(s)+ch4  =  ch3+ch3  4.000E+13  0.00  0.000E+00                            
    rev /  5.429E+15  -0.89  1.565E+04 /                                        
  ch2(s)+c2h6  =  ch3+c2h5  1.200E+14  0.00  0.000E+00                          
    rev /  1.041E+14  -0.33  1.982E+04 /                                        
  ch2(s)+o2  =  co+oh+h  7.000E+13  0.00  0.000E+00                             
    rev /  0.000E+00  0.00  0.000E+00 /                                         
  ch2(s)+h2  =  ch3+h  7.000E+13  0.00  0.000E+00                               
    rev /  2.482E+17  -0.89  1.613E+04 /                                        
  ch2(s)+o  =  co+h+h  3.000E+13  0.00  0.000E+00                               
    rev /  0.000E+00  0.00  0.000E+00 /                                         
  ch2(s)+oh  =  ch2o+h  3.000E+13  0.00  0.000E+00                              
    rev /  3.194E+18  -0.89  8.786E+04 /                                        
  ch2(s)+co2  =  ch2o+co  3.000E+12  0.00  0.000E+00                            
    rev /  2.852E+15  -0.89  6.552E+04 /                                        
  ch2(s)+ch3  =  c2h4+h  2.000E+13  0.00  0.000E+00                             
    rev /  2.671E+15  -0.06  6.884E+04 /                                        
  ch2(s)+ch2co  =  c2h4+co  1.600E+14  0.00  0.000E+00                          
    rev /  4.596E+15  -0.06  1.056E+05 /                                        
  c6h13-1+o2  =  c6h12-1+ho2  3.000E-19  0.00  3.000E+03                        
    rev /  2.000E-19  0.00  1.750E+04 /                                         
  c6h13-1  =  c2h4+pc4h9  5.446E+17  -1.29  2.958E+04                           
    rev /  3.300E+11  0.00  7.200E+03 /                                         
  c6h13-1  =  c6h12-1+h  2.091E+16  -0.89  3.794E+04                            
    rev /  1.000E+13  0.00  2.900E+03 /                                         
  c6h12-1+oh  =  c6h11+h2o  3.000E+13  0.00  1.230E+03                          
    rev /  9.764E+14  -0.13  3.926E+04 /                                        
  c6h12-1+h  =  c6h11+h2  3.700E+13  0.00  3.900E+03                            
    rev /  2.781E+14  -0.13  2.677E+04 /                                        
  c6h12-1+ch3  =  c6h11+ch4  1.000E+12  0.00  7.300E+03                         
    rev /  1.964E+14  -0.13  3.065E+04 /                                        
  c6h12-1+o  =  c6h11+oh  2.120E+11  0.13  9.125E+03                            
    rev /  7.000E+11  0.00  2.990E+04 /                                         
  c6h12-1+oh  =  c5h11-1+ch2o  1.000E+11  0.00 -4.000E+03                       
    rev /  0.000E+00  0.00  0.000E+00 /                                         
  c6h12-1+o  =  c5h11-1+hco  1.000E+11  0.00 -1.050E+03                         
    rev /  0.000E+00  0.00  0.000E+00 /                                         
  c6h11  =  c4h8-1+c2h3  2.500E-17  0.00  4.500E+04                             
    rev /  1.500E-20  0.00  7.400E+03 /                                         
  c6h11  =  c4h7+c2h4  2.500E-17  0.00  4.500E+04                               
    rev /  1.500E-20  0.00  7.400E+03 /                                         
  nc7h16  =  h+c7h15-1  1.340E+88 -21.17  1.428E+05                             
    rev /  3.374E+82 -20.22  3.961E+04 /                                        
  nc7h16  =  h+c7h15-2  6.500E+87 -21.01  1.395E+05                             
    rev /  5.207E+80 -19.67  3.889E+04 /                                        
  nc7h16  =  h+c7h15-3  6.500E+87 -21.01  1.395E+05                             
    rev /  5.207E+80 -19.67  3.889E+04 /                                        
  nc7h16  =  h+c7h15-4  3.250E+87 -21.01  1.395E+05                             
    rev /  5.187E+80 -19.67  3.889E+04 /                                        
  nc7h16  =  c6h13-1+ch3  2.925E+73 -16.61  1.189E+05                           
    rev /  8.348E+66 -15.75  3.183E+04 /                                        
  nc7h16  =  c5h11-1+c2h5  8.100E+77 -17.62  1.204E+05                          
    rev /  8.297E+67 -16.05  3.235E+04 /                                        
  nc7h16  =  pc4h9+nc3h7  1.415E+78 -17.71  1.207E+05                           
    rev /  1.363E+68 -16.11  3.246E+04 /                                        
  nc7h16+h  =  c7h15-1+h2  1.880E+05  2.75  6.280E+03                           
    rev /  8.926E+03  2.70  1.055E+04 /                                         
  nc7h16+h  =  c7h15-2+h2  2.600E+06  2.40  4.471E+03                           
    rev /  3.928E+03  2.74  1.126E+04 /                                         
  nc7h16+h  =  c7h15-3+h2  2.600E+06  2.40  4.471E+03                           
    rev /  3.928E+03  2.74  1.126E+04 /                                         
  nc7h16+h  =  c7h15-4+h2  1.300E+06  2.40  4.471E+03                           
    rev /  3.913E+03  2.74  1.126E+04 /                                         
  nc7h16+o  =  c7h15-1+oh  1.930E+05  2.68  3.716E+03                           
    rev /  4.025E+03  2.63  5.893E+03 /                                         
  nc7h16+o  =  c7h15-2+oh  9.540E+04  2.71  2.106E+03                           
    rev /  6.330E+01  3.05  6.798E+03 /                                         
  nc7h16+o  =  c7h15-3+oh  9.540E+04  2.71  2.106E+03                           
    rev /  6.330E+01  3.05  6.798E+03 /                                         
  nc7h16+o  =  c7h15-4+oh  4.770E+04  2.71  2.106E+03                           
    rev /  6.306E+01  3.05  6.798E+03 /                                         
  nc7h16+oh  =  c7h15-1+h2o  1.050E+10  0.97  1.590E+03                         
    rev /  1.500E+10  1.05  2.333E+04 /                                         
  nc7h16+oh  =  c7h15-2+h2o  9.400E+07  1.61 -3.500E+01                         
    rev /  6.148E+05  1.95  2.191E+04 /                                         
  nc7h16+oh  =  c7h15-3+h2o  9.400E+07  1.61 -3.500E+01                         
    rev /  6.148E+05  1.95  2.191E+04 /                                         
  nc7h16+oh  =  c7h15-4+h2o  4.700E+07  1.61 -3.500E+01                         
    rev /  6.125E+05  1.95  2.191E+04 /                                         
  nc7h16+ho2  =  c7h15-1+h2o2  1.680E+13  0.00  2.044E+04                       
    rev /  2.050E+13  -0.38  8.399E+03 /                                        
  nc7h16+ho2  =  c7h15-2+h2o2  1.120E+13  0.00  1.769E+04                       
    rev /  4.348E+11  0.01  8.165E+03 /                                         
  nc7h16+ho2  =  c7h15-3+h2o2  1.120E+13  0.00  1.769E+04                       
    rev /  4.348E+11  0.01  8.165E+03 /                                         
  nc7h16+ho2  =  c7h15-4+h2o2  5.600E+12  0.00  1.769E+04                       
    rev /  4.332E+11  0.01  8.165E+03 /                                         
  nc7h16+ch3  =  c7h15-1+ch4  9.040E-01  3.65  7.154E+03                        
    rev /  1.121E+00  3.60  1.191E+04 /                                         
  nc7h16+ch3  =  c7h15-2+ch4  5.410E+04  2.26  7.287E+03                        
    rev /  2.135E+03  2.60  1.455E+04 /                                         
  nc7h16+ch3  =  c7h15-3+ch4  5.410E+04  2.26  7.287E+03                        
    rev /  2.135E+03  2.60  1.455E+04 /                                         
  nc7h16+ch3  =  c7h15-4+ch4  2.705E+04  2.26  7.287E+03                        
    rev /  2.127E+03  2.60  1.455E+04 /                                         
  nc7h16+o2  =  c7h15-1+ho2  6.000E+13  0.00  5.280E+04                         
    rev /  5.175E+10  0.28 -4.060E+02 /                                         
  nc7h16+o2  =  c7h15-2+ho2  4.000E+13  0.00  5.015E+04                         
    rev /  1.098E+09  0.67 -5.410E+02 /                                         
  nc7h16+o2  =  c7h15-3+ho2  4.000E+13  0.00  5.015E+04                         
    rev /  1.098E+09  0.67 -5.410E+02 /                                         
  nc7h16+o2  =  c7h15-4+ho2  2.000E+13  0.00  5.015E+04                         
    rev /  1.094E+09  0.67 -5.410E+02 /                                         
  nc7h16+c2h5  =  c7h15-1+c2h6  1.000E+11  0.00  1.340E+04                      
    rev /  3.200E+11  0.00  1.230E+04 /                                         
  nc7h16+c2h5  =  c7h15-2+c2h6  1.000E+11  0.00  1.040E+04                      
    rev /  1.000E+11  0.00  1.290E+04 /                                         
  nc7h16+c2h5  =  c7h15-3+c2h6  1.000E+11  0.00  1.040E+04                      
    rev /  1.000E+11  0.00  1.290E+04 /                                         
  nc7h16+c2h5  =  c7h15-4+c2h6  5.000E+10  0.00  1.040E+04                      
    rev /  1.000E+11  0.00  1.290E+04 /                                         
  nc7h16+c2h3  =  c7h15-1+c2h4  1.000E+12  0.00  1.800E+04                      
    rev /  2.570E+12  0.00  2.540E+04 /                                         
  nc7h16+c2h3  =  c7h15-2+c2h4  8.000E+11  0.00  1.680E+04                      
    rev /  2.000E+12  0.00  2.420E+04 /                                         
  nc7h16+c2h3  =  c7h15-3+c2h4  8.000E+11  0.00  1.680E+04                      
    rev /  2.000E+12  0.00  2.420E+04 /                                         
  nc7h16+c2h3  =  c7h15-4+c2h4  4.000E+11  0.00  1.680E+04                      
    rev /  2.000E+12  0.00  2.420E+04 /                                         
  nc7h16+ch3o2  =  c7h15-1+ch3o2h  1.210E+13  0.00  2.043E+04                   
    rev /  3.600E+12  0.00  9.800E+03 /                                         
  nc7h16+ch3o2  =  c7h15-2+ch3o2h  8.064E+12  0.00  1.770E+04                   
    rev /  2.376E+11  0.00  3.700E+03 /                                         
  nc7h16+ch3o2  =  c7h15-3+ch3o2h  8.064E+12  0.00  1.770E+04                   
    rev /  2.376E+11  0.00  3.700E+03 /                                         
  nc7h16+ch3o2  =  c7h15-4+ch3o2h  4.032E+12  0.00  1.770E+04                   
    rev /  2.376E+11  0.00  3.700E+03 /                                         
  nc7h16+c7h15-1  =  c7h15-2+nc7h16  1.000E+11  0.00  1.040E+04                 
    rev /  1.500E+11  0.00  1.230E+04 /                                         
  nc7h16+c7h15-1  =  c7h15-3+nc7h16  1.000E+11  0.00  1.040E+04                 
    rev /  1.500E+11  0.00  1.230E+04 /                                         
  nc7h16+c7h15-1  =  c7h15-4+nc7h16  5.000E+10  0.00  1.040E+04                 
    rev /  1.500E+11  0.00  1.230E+04 /                                         
  nc7h16+c7h15-2  =  c7h15-3+nc7h16  1.000E+11  0.00  1.040E+04                 
    rev /  1.000E+11  0.00  1.040E+04 /                                         
  nc7h16+c7h15-2  =  c7h15-4+nc7h16  5.000E+10  0.00  1.040E+04                 
    rev /  1.000E+11  0.00  1.040E+04 /                                         
  nc7h16+c7h15-3  =  c7h15-4+nc7h16  5.000E+10  0.00  1.040E+04                 
    rev /  1.000E+11  0.00  1.040E+04 /                                         
  c7h15-1  =  c5h11-1+c2h4  8.157E+17  -1.42  3.084E+04                         
    rev /  1.000E+11  0.00  8.200E+03 /                                         
  c7h15-1  =  c7h14-1+h  4.204E+16  -0.94  3.794E+04                            
    rev /  1.000E+13  0.00  2.900E+03 /                                         
  c7h15-2  =  pc4h9+c3h6  2.218E+16  -0.89  3.013E+04                           
    rev /  1.000E+11  0.00  8.200E+03 /                                         
  c7h15-2  =  c7h14-1+h  1.338E+15  -0.55  3.876E+04                            
    rev /  1.000E+13  0.00  1.200E+03 /                                         
  c7h15-3  =  c4h8-1+nc3h7  9.633E+17  -1.42  3.058E+04                         
    rev /  1.000E+11  0.00  7.700E+03 /                                         
  c7h15-3  =  c6h12-1+ch3  1.027E+14  -0.42  2.869E+04                          
    rev /  1.750E+11  0.00  7.200E+03 /                                         
  c7h15-4  =  c2h5+c5h10-1  5.426E+16  -0.89  3.059E+04                         
    rev /  1.000E+11  0.00  8.200E+03 /                                         
  c7h15-1+o2  =  c7h14-1+ho2  3.000E-09  0.00  3.000E+03                        
    rev /  2.445E-10  0.27  1.792E+04 /                                         
  c7h15-2+o2  =  c7h14-1+ho2  4.500E-09  0.00  5.020E+03                        
    rev /  1.153E-08  -0.13  1.742E+04 /                                        
  c7h15-1  =  c7h15-3  1.386E+09  0.98  3.376E+04                               
    rev /  4.410E+07  1.38  3.628E+04 /                                         
  c7h15-1  =  c7h15-4  2.541E+09  0.35  1.976E+04                               
    rev /  1.611E+08  0.74  2.228E+04 /                                         
  c7h15-2  =  c7h15-3  9.587E+08  1.39  3.970E+04                               
    rev /  9.587E+08  1.39  3.970E+04 /                                         
  c7h15-1  =  c7h15-2  5.478E+08  1.62  3.876E+04                               
    rev /  1.743E+07  2.01  4.128E+04 /                                         
  c7h14-1+oh  =  ch2o+c6h13-1  1.000E+11  0.00 -4.000E+03                       
    rev /  0.000E+00  0.00  0.000E+00 /                                         
  c7h14-1+oh  =  ch3cho+c5h11-1  1.000E+11  0.00 -4.000E+03                     
    rev /  0.000E+00  0.00  0.000E+00 /                                         
  c7h14-1+o  =  ch2cho+c5h11-1  1.000E+11  0.00 -1.050E+03                      
    rev /  0.000E+00  0.00  0.000E+00 /                                         
  c7h15o2-1  =  c7h15-1+o2  2.657E+20  -1.67  3.540E+04                         
    rev /  4.520E+12  0.00  0.000E+00 /                                         
  c7h15o2-2  =  c7h15-2+o2  1.357E+23  -2.36  3.767E+04                         
    rev /  7.540E+12  0.00  0.000E+00 /                                         
  c7h15o2-3  =  c7h15-3+o2  9.879E+21  -1.97  3.786E+04                         
    rev /  7.540E+12  0.00  0.000E+00 /                                         
  c7h15o2-4  =  c7h15-4+o2  1.357E+23  -2.36  3.767E+04                         
    rev /  7.540E+12  0.00  0.000E+00 /                                         
  c7h15o2-1  =  c7h14ooh1-3  2.500E+10  0.00  2.085E+04                         
    rev /  2.653E+09  -0.11  8.240E+03 /                                        
  c7h15o2-2  =  c7h14ooh2-4  2.500E+10  0.00  2.085E+04                         
    rev /  2.827E+09  -0.11  8.270E+03 /                                        
  c7h15o2-2  =  c7h14ooh2-5  3.125E+09  0.00  1.905E+04                         
    rev /  3.534E+08  -0.11  6.470E+03 /                                        
  c7h15o2-3  =  c7h14ooh3-5  2.500E+10  0.00  2.085E+04                         
    rev /  3.884E+10  -0.51  8.080E+03 /                                        
  c7h15o2-3  =  c7h14ooh3-6  3.125E+09  0.00  1.905E+04                         
    rev /  4.855E+09  -0.51  6.280E+03 /                                        
  c7h15o2-4  =  c7h14ooh4-2  5.000E+10  0.00  2.085E+04                         
    rev /  5.655E+09  -0.11  8.270E+03 /                                        
  c7h14ooh1-3  =  c7h14o1-3+oh  7.500E+10  0.00  1.525E+04                      
    rev /  0.000E+00  0.00  0.000E+00 /                                         
  c7h14ooh2-4  =  c7h14o2-4+oh  7.500E+10  0.00  1.525E+04                      
    rev /  0.000E+00  0.00  0.000E+00 /                                         
  c7h14ooh2-5  =  c7h14o2-5+oh  9.375E+09  0.00  7.000E+03                      
    rev /  0.000E+00  0.00  0.000E+00 /                                         
  c7h14ooh3-5  =  c7h14o3-5+oh  7.500E+10  0.00  1.525E+04                      
    rev /  0.000E+00  0.00  0.000E+00 /                                         
  c7h14ooh3-6  =  c7h14o2-5+oh  9.375E+09  0.00  7.000E+03                      
    rev /  0.000E+00  0.00  0.000E+00 /                                         
  c7h14ooh4-2  =  c7h14o2-4+oh  7.500E+10  0.00  1.525E+04                      
    rev /  0.000E+00  0.00  0.000E+00 /                                         
  c7h14ooh1-3  =  oh+ch2o+c6h12-1  8.120E+13  -0.14  3.109E+04                  
    rev /  0.000E+00  0.00  0.000E+00 /                                         
  c7h14ooh2-4  =  oh+ch3cho+c5h10-1  5.364E+17  -1.40  2.675E+04                
    rev /  0.000E+00  0.00  0.000E+00 /                                         
  c7h14ooh3-5  =  oh+c2h5cho+c4h8-1  2.470E+18  -1.55  2.702E+04                
    rev /  0.000E+00  0.00  0.000E+00 /                                         
  c7h14ooh4-2  =  oh+nc3h7cho+c3h6  1.300E+18  -1.49  2.680E+04                 
    rev /  0.000E+00  0.00  0.000E+00 /                                         
  c7h14ooh1-3o2  =  c7h14ooh1-3+o2  1.367E+23  -2.37  3.764E+04                 
    rev /  7.540E+12  0.00  0.000E+00 /                                         
  c7h14ooh2-4o2  =  c7h14ooh2-4+o2  1.389E+23  -2.38  3.760E+04                 
    rev /  7.540E+12  0.00  0.000E+00 /                                         
  c7h14ooh3-5o2  =  c7h14ooh3-5+o2  1.389E+23  -2.38  3.760E+04                 
    rev /  7.540E+12  0.00  0.000E+00 /                                         
  c7h14ooh4-2o2  =  c7h14ooh4-2+o2  6.969E+22  -2.38  3.760E+04                 
    rev /  7.540E+12  0.00  0.000E+00 /                                         
  c7h14ooh1-3o2  =  nc7ket13+oh  2.500E+10  0.00  2.140E+04                     
    rev /  3.303E+03  1.41  4.504E+04 /                                         
  c7h14ooh2-4o2  =  nc7ket24+oh  1.250E+10  0.00  1.785E+04                     
    rev /  1.615E+02  1.83  4.420E+04 /                                         
  c7h14ooh3-5o2  =  nc7ket35+oh  1.250E+10  0.00  1.785E+04                     
    rev /  1.615E+02  1.83  4.420E+04 /                                         
  c7h14ooh4-2o2  =  nc7ket42+oh  1.250E+10  0.00  1.785E+04                     
    rev /  1.615E+02  1.83  4.420E+04 /                                         
  nc7ket13  =  nc4h9cho+ch2cho+oh  1.050E+16  0.00  4.160E+04                   
    rev /  0.000E+00  0.00  0.000E+00 /                                         
  nc7ket24  =  nc3h7cho+ch3coch2+oh  1.050E+16  0.00  4.160E+04                 
    rev /  0.000E+00  0.00  0.000E+00 /                                         
  nc7ket35  =  c2h5cho+c2h5coch2+oh  1.050E+16  0.00  4.160E+04                 
    rev /  0.000E+00  0.00  0.000E+00 /                                         
  nc7ket42  =  ch3cho+nc3h7coch2+oh  1.050E+16  0.00  4.160E+04                 
    rev /  0.000E+00  0.00  0.000E+00 /                                         
  c7h14o1-2+oh  =  pc4h9+c2h3cho+h2o  2.500E+12  0.00  0.000E+00                
    rev /  0.000E+00  0.00  0.000E+00 /                                         
  c7h14o1-3+oh  =  c6h12-1+hco+h2o  2.500E+12  0.00  0.000E+00                  
    rev /  0.000E+00  0.00  0.000E+00 /                                         
  c7h14o1-4+oh  =  c5h10-1+ch2cho+h2o  2.500E+12  0.00  0.000E+00               
    rev /  0.000E+00  0.00  0.000E+00 /                                         
  c7h14o2-4+oh  =  ch3co+c5h10-1+h2o  2.500E+12  0.00  0.000E+00                
    rev /  0.000E+00  0.00  0.000E+00 /                                         
  c7h14o2-5+oh  =  ch3coch2+c4h8-1+h2o  2.500E+12  0.00  0.000E+00              
    rev /  0.000E+00  0.00  0.000E+00 /                                         
  c7h14o1-2+oh  =  ch2co+c5h11-1+h2o  2.500E+12  0.00  0.000E+00                
    rev /  0.000E+00  0.00  0.000E+00 /                                         
  c7h14o1-3+oh  =  c2h4+nc4h9co+h2o  2.500E+12  0.00  0.000E+00                 
    rev /  0.000E+00  0.00  0.000E+00 /                                         
  c7h14o1-4+oh  =  c2h4+nc3h7coch2+h2o  2.500E+12  0.00  0.000E+00              
    rev /  0.000E+00  0.00  0.000E+00 /                                         
  c7h14o2-3+oh  =  ch3chco+pc4h9+h2o  2.500E+12  0.00  0.000E+00                
    rev /  0.000E+00  0.00  0.000E+00 /                                         
  c7h14o2-5+oh  =  c3h6+c2h5coch2+h2o  2.500E+12  0.00  0.000E+00               
    rev /  0.000E+00  0.00  0.000E+00 /                                         
  c7h14o3-5+oh  =  c2h5cho+c4h7+h2o  2.500E+12  0.00  0.000E+00                 
    rev /  0.000E+00  0.00  0.000E+00 /                                         
  c7h14o1-2+ho2  =  pc4h9+c2h3cho+h2o2  5.000E+12  0.00  1.770E+04              
    rev /  0.000E+00  0.00  0.000E+00 /                                         
  c7h14o1-3+ho2  =  c6h12-1+hco+h2o2  5.000E+12  0.00  1.770E+04                
    rev /  0.000E+00  0.00  0.000E+00 /                                         
  c7h14o1-4+ho2  =  c5h10-1+ch2cho+h2o2  5.000E+12  0.00  1.770E+04             
    rev /  0.000E+00  0.00  0.000E+00 /                                         
  c7h14o2-4+ho2  =  ch3co+c5h10-1+h2o2  5.000E+12  0.00  1.770E+04              
    rev /  0.000E+00  0.00  0.000E+00 /                                         
  c7h14o2-5+ho2  =  ch3coch2+c4h8-1+h2o2  5.000E+12  0.00  1.770E+04            
    rev /  0.000E+00  0.00  0.000E+00 /                                         
  c7h14o1-2+ho2  =  ch2co+c5h11-1+h2o2  5.000E+12  0.00  1.770E+04              
    rev /  0.000E+00  0.00  0.000E+00 /                                         
  c7h14o1-3+ho2  =  c2h4+nc4h9co+h2o2  5.000E+12  0.00  1.770E+04               
    rev /  0.000E+00  0.00  0.000E+00 /                                         
  c7h14o1-4+ho2  =  c2h4+nc3h7coch2+h2o2  5.000E+12  0.00  1.770E+04            
    rev /  0.000E+00  0.00  0.000E+00 /                                         
  c7h14o2-3+ho2  =  ch3chco+pc4h9+h2o2  5.000E+12  0.00  1.770E+04              
    rev /  0.000E+00  0.00  0.000E+00 /                                         
  c7h14o2-5+ho2  =  c3h6+c2h5coch2+h2o2  5.000E+12  0.00  1.770E+04             
    rev /  0.000E+00  0.00  0.000E+00 /                                         
  c7h14o3-5+ho2  =  c2h5cho+c4h7+h2o2  5.000E+12  0.00  1.770E+04               
    rev /  0.000E+00  0.00  0.000E+00 /                                         
end                                                                             

